Recombination of $B_c$ mesons in ultra-relativistic heavy-ion collisions

High-energy heavy-ion collisions have been suggested as a favorable environment for the production of $B_c$ mesons, due to a much larger abundance of charm and bottom quarks compared to elementary reactions. Motivated by recent CMS data for $B_c^+$ production in Pb-Pb($5.02\,$TeV) collisions at the LHC, we deploy a previously developed transport approach for charmonia and bottomonia to evaluate the kinetics of $B_c$ mesons throughout the fireball formed in these reactions. The main inputs to our approach are two transport parameters: the $B_c$'s reaction rate and equilibrium limit. Both quantities are determined by previous calculations via a combination of charm and bottom sectors. In-medium binding energies of $B_c$ mesons are calculated from a thermodynamic $T$-matrix with a lattice-QCD constrained potential, and figure in their inelastic reaction rates. Temperature-dependent equilibrium limits include charm- and bottom-quark fugacities based on their initial production. We compute the centrality dependence of inclusive $B_c$ production and transverse-momentum ($p_T$) spectra using two different recombination models, instantaneous coalescence and resonance recombination. The main uncertainty in the resulting nuclear modification factors, $R_{\rm AA}$, is currently associated with the $B_c$ cross section in elementary $pp$ collisions, caused by the uncertainty in the branching ratio for the $B_c^-\to J/\psi\mu^-\bar \nu$ decay. Our results indicate a large enhancement of the $R_{\rm AA}$ at low $p_T$, with significant regeneration contributions up to $p_T\simeq\,20\,$GeV. Comparisons to CMS data are carried out but firm conclusions will require a more accurate value of the branching ratio, or alternative channels to measure the $B_c$ production in $pp$ collisions.

==> anc/Bc_Fig15_LHCb.txt <==
# B. Wu, Z. Tang, M. He and R. Rapp, Phys.Rev.C 109 (2024) 1, 014906 [arXiv: 2302.11511]
# Fig. 15(a): ICM RAA(pT)
# pT     57.8 nb         110.8 nb     91.5 nb lower      91.5 nb      91.5 nb upper
# 
0.0	20.382196	10.735903	11.241752	12.954860	14.787422
0.2	20.128108	10.603108	11.102388	12.794162	14.603981
0.4	19.624281	10.339280	10.825692	12.475127	14.239779
0.6	19.224705	10.129339	10.605719	12.221564	13.950341
0.8	18.883480	9.949995	10.417830	12.004981	13.703000
1.0	18.651813	9.827914	10.290028	11.857690	13.534730
1.2	18.117868	9.548078	9.996596	11.519402	13.148374
1.4	17.292174	9.116058	9.543360	10.996826	12.551643
1.6	16.326851	8.611096	9.013567	10.385968	11.854136
1.8	15.383168	8.117150	8.495438	9.788567	11.171948
2.0	14.651734	7.733838	8.093516	9.325174	10.642726
2.2	13.965160	7.373903	7.716146	8.890101	10.145808
2.4	13.218283	6.982696	7.305876	8.417081	9.605582
2.6	12.261769	6.482288	6.780881	7.811754	8.914315
2.8	11.299741	5.979152	6.252973	7.203058	8.219224
3.0	10.408595	5.513074	5.763947	6.639200	7.575306
3.2	9.688143	5.136154	5.368503	6.183254	7.054567
3.4	9.048526	4.801407	5.017351	5.778382	6.592132
3.6	8.407792	4.466198	4.665668	5.372890	6.129012
3.8	7.685496	4.088518	4.269368	4.915937	5.607162
4.0	6.977223	3.718205	3.880787	4.467884	5.095489
4.2	6.356841	3.393832	3.540414	4.075418	4.647281
4.4	5.857406	3.132691	3.266393	3.759463	4.286417
4.6	5.424550	2.906347	3.028888	3.485614	3.973626
4.8	4.997523	2.682983	2.794536	3.215401	3.665006
5.0	4.557448	2.453026	2.553188	2.937110	3.347179
5.2	4.120735	2.224729	2.313619	2.660871	3.031709
5.4	3.750495	2.031355	2.110633	2.426812	2.764393
5.6	3.449123	1.873770	1.945280	2.236152	2.546630
5.8	3.197774	1.742553	1.807518	2.077300	2.365175
6.0	2.954207	1.615320	1.673971	1.923308	2.189284
6.2	2.693973	1.479484	1.531356	1.758856	2.001456
6.4	2.460564	1.357540	1.403367	1.611271	1.832905
6.6	2.247308	1.246359	1.286592	1.476609	1.679097
6.8	2.083928	1.161034	1.197027	1.373329	1.561123
7.0	1.945717	1.089028	1.121383	1.286094	1.461462
7.2	1.807282	1.016888	1.045602	1.198704	1.361633
7.4	1.668507	0.944615	0.969668	1.111133	1.261604
7.6	1.532873	0.873947	0.895433	1.025521	1.163816
7.8	1.420136	0.815132	0.833676	0.954303	1.082469
8.0	1.327607	0.767068	0.783135	0.896010	1.015868
8.2	1.253870	0.728880	0.742940	0.849645	0.962883
8.4	1.177088	0.689078	0.701060	0.801336	0.907683
8.6	1.096926	0.647530	0.657342	0.750905	0.850062
8.8	1.021941	0.608635	0.616427	0.703709	0.796141
9.0	0.958004	0.575595	0.581625	0.663561	0.750265
9.2	0.908317	0.549974	0.554622	0.632404	0.714652
9.4	0.867198	0.528856	0.532335	0.606685	0.685248
9.6	0.824413	0.506835	0.509111	0.579888	0.654618
9.8	0.778537	0.483227	0.484213	0.551157	0.621779
10.0	0.734254	0.460440	0.460182	0.523426	0.590083
10.2	0.699034	0.442341	0.441088	0.501388	0.564890
10.4	0.670468	0.427864	0.425745	0.483670	0.544620
10.6	0.646171	0.415620	0.412743	0.468655	0.527436
10.8	0.620913	0.402916	0.399245	0.453062	0.509593
11.0	0.592443	0.388533	0.383986	0.435439	0.489432
11.2	0.566496	0.375466	0.370107	0.419409	0.471092
11.4	0.544817	0.364613	0.358558	0.406066	0.455821
11.6	0.527761	0.356101	0.349494	0.395588	0.443822
11.8	0.514798	0.349654	0.342621	0.387642	0.434719
12.0	0.497974	0.341254	0.333677	0.377305	0.422883
12.2	0.479865	0.332201	0.324041	0.366168	0.410134
12.4	0.463337	0.323978	0.315278	0.356035	0.398531
12.6	0.449633	0.317209	0.308047	0.347671	0.388947
12.8	0.439361	0.312357	0.302784	0.341572	0.381942
13.0	0.431623	0.308828	0.298909	0.337075	0.376769
13.2	0.421972	0.304326	0.294004	0.331388	0.370237
13.4	0.410244	0.298747	0.287967	0.324395	0.362213
13.6	0.400634	0.294299	0.283107	0.318760	0.355739
13.8	0.391646	0.290153	0.278571	0.313499	0.349693
14.0	0.386322	0.287865	0.276007	0.310513	0.346247
14.2	0.381366	0.285834	0.273690	0.307810	0.343119
14.4	0.374628	0.282847	0.270378	0.303960	0.338684
14.6	0.367297	0.279586	0.266767	0.299762	0.333852
14.8	0.359538	0.276085	0.262909	0.295282	0.328695
15.0	0.354499	0.273950	0.260505	0.292479	0.325458
15.2	0.351079	0.272716	0.259026	0.290742	0.323435
15.4	0.347289	0.271268	0.257330	0.288755	0.321127
15.6	0.343622	0.269851	0.255678	0.286821	0.318882
15.8	0.338545	0.267718	0.253268	0.284011	0.315636
16.0	0.333037	0.265354	0.250618	0.280923	0.312073
16.2	0.330610	0.264602	0.249657	0.279786	0.310737
16.4	0.328113	0.263681	0.248568	0.278503	0.309241
16.6	0.325619	0.262886	0.247565	0.277317	0.307849
16.8	0.323046	0.262055	0.246523	0.276085	0.306406
17.0	0.318587	0.260291	0.244484	0.273701	0.303645
17.2	0.315607	0.259225	0.243203	0.272194	0.301889
17.4	0.313590	0.258624	0.242424	0.271268	0.300798
17.6	0.312462	0.258482	0.242128	0.270899	0.300342
17.8	0.311089	0.258252	0.241726	0.270406	0.299743
18.0	0.308703	0.257496	0.240771	0.269275	0.298418
18.2	0.305940	0.256578	0.239633	0.267933	0.296848
18.4	0.303801	0.255999	0.238846	0.266995	0.295739
18.6	0.302298	0.255749	0.238407	0.266457	0.295087
18.8	0.302094	0.256175	0.238678	0.266738	0.295370
19.0	0.301418	0.256360	0.238693	0.266725	0.295317
19.2	0.299398	0.255858	0.237983	0.265874	0.294307
19.4	0.298559	0.255983	0.237926	0.265776	0.294158
19.6	0.296840	0.255636	0.237379	0.265114	0.293363
19.8	0.296223	0.255890	0.237454	0.265168	0.293384
20.0	0.297651	0.257227	0.238660	0.266525	0.294895
20.2	0.296787	0.257332	0.238585	0.266408	0.294722
20.4	0.294597	0.256762	0.237795	0.265465	0.293606
20.6	0.293782	0.256911	0.237760	0.265392	0.293485
20.8	0.293811	0.257488	0.238179	0.265843	0.293961
21.0	0.292807	0.257538	0.238040	0.265651	0.293701
21.2	0.293471	0.258454	0.238812	0.266509	0.294643
21.4	0.293665	0.259137	0.239335	0.267080	0.295255
21.6	0.293250	0.259506	0.239526	0.267268	0.295430
21.8	0.292016	0.259458	0.239276	0.266947	0.295024
22.0	0.292183	0.260127	0.239784	0.267501	0.295617
22.2	0.292626	0.260945	0.240447	0.268233	0.296413
22.4	0.292776	0.261603	0.240944	0.268774	0.296992
22.6	0.293686	0.262651	0.241853	0.269790	0.298114
22.8	0.292857	0.262763	0.241789	0.269685	0.297957
23.0	0.292510	0.263160	0.242012	0.269912	0.298177
23.2	0.292960	0.263968	0.242669	0.270637	0.298966
23.4	0.293438	0.264794	0.243343	0.271383	0.299779
23.6	0.294775	0.266069	0.244489	0.272672	0.301212
23.8	0.294477	0.266483	0.244734	0.272923	0.301460
24.0	0.294387	0.266999	0.245087	0.273299	0.301852
24.2	0.294523	0.267601	0.245543	0.273794	0.302382
24.4	0.295005	0.268413	0.246208	0.274530	0.303185
24.6	0.295767	0.269360	0.247018	0.275434	0.304180
24.8	0.296147	0.270105	0.247618	0.276096	0.304898
25.0	0.296761	0.270998	0.248364	0.276925	0.305807
25.2	0.296558	0.271468	0.248664	0.277239	0.306128
25.4	0.296623	0.272079	0.249112	0.277725	0.306644
25.6	0.297877	0.273287	0.250195	0.278944	0.307999
25.8	0.298541	0.274190	0.250956	0.279791	0.308930
26.0	0.299188	0.275057	0.251690	0.280608	0.309827
26.2	0.299196	0.275612	0.252088	0.281037	0.310280
26.4	0.299625	0.276384	0.252715	0.281730	0.311035
26.6	0.299583	0.276914	0.253087	0.282128	0.311453
26.8	0.300392	0.277871	0.253913	0.283052	0.312472
27.0	0.301837	0.279142	0.255075	0.284363	0.313934
27.2	0.301960	0.279758	0.255536	0.284865	0.314470
27.4	0.302739	0.280719	0.256359	0.285784	0.315484
27.6	0.303173	0.281499	0.256992	0.286485	0.316248
27.8	0.303510	0.282236	0.257577	0.287130	0.316947
28.0	0.304733	0.283426	0.258641	0.288327	0.318278
28.2	0.305736	0.284483	0.259572	0.289372	0.319436
28.4	0.306157	0.285241	0.260188	0.290052	0.320177
28.6	0.306711	0.286057	0.260868	0.290808	0.321006
28.8	0.306832	0.286669	0.261326	0.291307	0.321540
29.0	0.307505	0.287551	0.262074	0.292141	0.322457
29.2	0.308819	0.288772	0.263175	0.293383	0.323841
29.4	0.309589	0.289676	0.263956	0.294256	0.324804
29.6	0.310285	0.290565	0.264714	0.295102	0.325735
29.8	0.310574	0.291242	0.265248	0.295689	0.326372
30.0	0.310774	0.291879	0.265737	0.296225	0.326949
#
#--------------------------------------------------------------------------------
#
#Fig. 15(c): RRM w/ SMCs RAA(pT)
#pT     57.8 nb         110.8 nb     91.5 nb lower      91.5 nb      91.5 nb upper
#
0.1	18.839803	9.931158	10.396763	11.980430	13.674732
0.3	18.744838	9.881164	10.344419	11.920093	13.605845
0.5	18.566679	9.786842	10.245828	11.806486	13.476175
0.7	18.275337	9.633413	10.085186	11.621333	13.264803
0.9	17.873418	9.422463	9.864088	11.366453	12.973769
1.1	17.368529	9.157827	9.586603	11.046551	12.608462
1.3	16.782186	8.850670	9.264478	10.675172	12.184364
1.5	16.136044	8.512259	8.909556	10.265974	11.717068
1.7	15.436678	8.145901	8.525355	9.823013	11.211213
1.9	14.698855	7.759311	8.119967	9.355627	10.677464
2.1	13.946464	7.365030	7.706540	8.878970	10.133132
2.3	13.172894	6.959789	7.281573	8.389002	9.573592
2.5	12.413229	6.562005	6.864360	7.907974	9.024251
2.7	11.654167	6.164652	6.447562	7.427416	8.475443
2.9	10.890772	5.765215	6.028516	6.944258	7.923652
3.1	10.154573	5.380008	5.624396	6.478310	7.391518
3.3	9.434611	5.003348	5.229228	6.022681	6.871163
3.5	8.758683	4.649729	4.858234	5.594920	6.382635
3.7	8.118321	4.314710	4.506756	5.189663	5.919807
3.9	7.493917	3.988110	4.164087	4.794558	5.468566
4.1	6.919086	3.687540	3.848693	4.430898	5.053234
4.3	6.375170	3.403118	3.550251	4.086784	4.660226
4.5	5.865349	3.136485	3.270489	3.764210	4.291821
4.7	5.394281	2.890247	3.012083	3.466255	3.951526
4.9	4.953694	2.659902	2.770368	3.187547	3.633212
5.1	4.534650	2.440921	2.540546	2.922545	3.330547
5.3	4.170391	2.250514	2.340729	2.692147	3.067406
5.5	3.824084	2.069596	2.150835	2.473184	2.817321
5.7	3.499444	1.899991	1.972819	2.267916	2.582877
5.9	3.201470	1.744331	1.809434	2.079519	2.367700
6.1	2.936434	1.605976	1.664180	1.912023	2.176390
6.3	2.691901	1.478279	1.530132	1.757451	1.999841
6.5	2.473517	1.364322	1.410477	1.619473	1.842242
6.7	2.276233	1.261477	1.302455	1.494903	1.699955
6.9	2.094983	1.166846	1.203114	1.380347	1.569106
7.1	1.930174	1.080963	1.112898	1.276309	1.450266
7.3	1.780560	1.003006	1.031005	1.181869	1.342388
7.5	1.647181	0.933506	0.957998	1.097674	1.246213
7.7	1.523320	0.868945	0.890187	1.019472	1.156884
7.9	1.414692	0.812384	0.830758	0.950934	1.078591
8.1	1.313283	0.759744	0.775393	0.887075	1.005632
8.3	1.223246	0.713052	0.726269	0.830413	0.940893
8.5	1.142485	0.671198	0.682227	0.779609	0.882844
8.7	1.068510	0.632839	0.641872	0.733058	0.829654
8.9	0.999433	0.597047	0.604206	0.689609	0.780009
9.1	0.938346	0.565520	0.570985	0.651282	0.736209
9.3	0.882802	0.536850	0.540777	0.616430	0.696378
9.5	0.832598	0.510999	0.513519	0.584977	0.660429
9.7	0.786410	0.487159	0.488401	0.555996	0.627308
9.9	0.743824	0.465301	0.465328	0.529370	0.596870
10.1	0.705232	0.445482	0.444415	0.505233	0.569277
10.3	0.670305	0.427591	0.425521	0.483423	0.544340
10.5	0.638596	0.411458	0.408444	0.463707	0.521791
10.7	0.609998	0.397002	0.393108	0.445998	0.501533
10.9	0.584017	0.383899	0.379199	0.429933	0.483151
11.1	0.560368	0.372032	0.366581	0.415355	0.466468
11.3	0.538360	0.361009	0.354852	0.401805	0.450961
11.5	0.519195	0.351440	0.344662	0.390029	0.437478
11.7	0.501867	0.342759	0.335430	0.379359	0.425264
11.9	0.486783	0.335210	0.327399	0.370077	0.414637
#
#--------------------------------------------------------------------------------
#
#Fig. 15(e): RRM w/o SMCs RAA(pT)
#pT     57.8 nb         110.8 nb     91.5 nb lower      91.5 nb      91.5 nb upper
#
0.1	20.620309	10.859978	11.372083	13.105165	14.959459
0.3	20.493638	10.793443	11.302368	13.024799	14.867692
0.5	20.244425	10.662056	11.164860	12.866308	14.686755
0.7	19.870505	10.465549	10.958981	12.628990	14.415797
0.9	19.395456	10.216451	10.697825	12.327916	14.071996
1.1	18.819194	9.914582	10.381245	11.962927	13.655195
1.3	18.155260	9.566948	10.016617	11.542534	13.175106
1.5	17.416847	9.180403	9.611150	11.075049	12.641233
1.7	16.616843	8.761546	9.171820	10.568516	12.062763
1.9	15.776693	8.321576	8.710384	10.036490	11.455183
2.1	14.903397	7.864224	8.230726	9.483459	10.823608
2.3	14.013014	7.398047	7.741771	8.919702	10.179781
2.5	13.114878	6.928027	7.248708	8.351201	9.530528
2.7	12.227977	6.463986	6.761882	7.789888	8.889476
2.9	11.347697	6.003575	6.278808	7.232894	8.253347
3.1	10.496847	5.558559	5.811885	6.694523	7.638489
3.3	9.664292	5.123163	5.355043	6.167769	7.036889
3.5	8.877716	4.711824	4.923436	5.670112	6.468522
3.7	8.128621	4.320084	4.512398	5.196169	5.927236
3.9	7.429628	3.954573	4.128870	4.753946	5.422178
4.1	6.773921	3.611813	3.769175	4.339198	4.948489
4.3	6.153683	3.287577	3.428926	3.946873	4.500413
4.5	5.584982	2.990228	3.116910	3.587104	4.089521
4.7	5.062315	2.717074	2.830239	3.256554	3.711995
4.9	4.578641	2.464251	2.564922	2.950629	3.362592
5.1	4.140572	2.235346	2.324679	2.673609	3.046199
5.3	3.755698	2.034185	2.113570	2.430188	2.768184
5.5	3.387061	1.841618	1.911444	2.197119	2.501987
5.7	3.054707	1.667989	1.729202	1.986979	2.261976
5.9	2.766293	1.517316	1.571054	1.804620	2.053696
6.1	2.512776	1.384970	1.432109	1.644401	1.870699
6.3	2.262537	1.254296	1.294936	1.486224	1.690032
6.5	2.058903	1.148034	1.183362	1.357563	1.543077
6.7	1.869543	1.049323	1.079679	1.238000	1.406507
6.9	1.700311	0.960961	0.986921	1.131035	1.284330
7.1	1.549409	0.882333	0.904323	1.035782	1.175524
7.3	1.414579	0.812089	0.830529	0.950681	1.078314
7.5	1.294140	0.749339	0.764611	0.874660	0.991476
7.7	1.186676	0.693331	0.705781	0.806816	0.913978
7.9	1.091026	0.643540	0.653461	0.746476	0.845049
8.1	1.005704	0.599292	0.606908	0.692780	0.783699
8.3	0.929553	0.559844	0.565391	0.644889	0.728978
8.5	0.861511	0.524625	0.528316	0.602120	0.680107
8.7	0.800269	0.492908	0.494935	0.563611	0.636104
8.9	0.745613	0.464640	0.465170	0.529273	0.596865
9.1	0.696738	0.439483	0.438638	0.498660	0.561876
9.3	0.652703	0.416816	0.414735	0.471078	0.530350
9.5	0.613400	0.396652	0.393447	0.446511	0.502267
9.7	0.577695	0.378281	0.374072	0.424153	0.476710
9.9	0.546103	0.362158	0.357022	0.404471	0.454204
10.1	0.517471	0.347535	0.341564	0.386626	0.433798
10.3	0.491472	0.334301	0.327560	0.370456	0.415303
10.5	0.468159	0.322547	0.315082	0.356042	0.398812
10.7	0.447324	0.312141	0.303999	0.343238	0.384155
10.9	0.428416	0.302728	0.293965	0.331641	0.370877
11.1	0.411309	0.294273	0.284930	0.321195	0.358914
11.3	0.395764	0.286623	0.276741	0.311728	0.348071
11.5	0.381581	0.279652	0.269281	0.303099	0.338183
11.7	0.368599	0.273239	0.262429	0.295175	0.329105
11.9	0.356745	0.267375	0.256167	0.287933	0.320808
#
#--------------------------------------------------------------------------------
#
#Fig. 15(b): ICM RAA(Npart)
#Npart  57.8 nb         110.8 nb     91.5 nb lower      91.5 nb       91.5 nb upper
#
406.2	1.372156	0.750616	0.760973	0.893590	1.032113
405.1	1.370112	0.749650	0.759986	0.892376	1.030653
401.5	1.364565	0.747044	0.757331	0.889094	1.026692
395.3	1.356641	0.743514	0.753703	0.884552	1.021158
386.5	1.347887	0.740013	0.750042	0.879843	1.015301
375.1	1.338555	0.736652	0.746479	0.875109	1.009278
361.4	1.328838	0.733538	0.743138	0.870476	1.003216
345.6	1.318306	0.730469	0.744678	0.865690	0.996796
328.2	1.306861	0.727451	0.741723	0.860734	0.989966
309.4	1.301521	0.727878	0.737647	0.859834	0.981042
289.7	1.286715	0.723952	0.733666	0.853406	0.977770
269.2	1.271727	0.721157	0.730771	0.847806	0.969205
248.3	1.254563	0.717924	0.727571	0.841368	0.959238
227.1	1.234361	0.713436	0.723406	0.833266	0.946873
206.0	1.213221	0.709484	0.719990	0.825360	0.934124
185.1	1.191600	0.706918	0.718092	0.818411	0.921743
164.6	1.171641	0.707885	0.719721	0.814564	0.912018
144.7	1.151005	0.710523	0.723201	0.811848	0.902690
125.5	1.128782	0.714760	0.728346	0.809998	0.893425
107.3	1.107935	0.725851	0.739521	0.813742	0.889325
90.1	1.081387	0.738759	0.751664	0.817574	0.884457
74.1	1.046659	0.752632	0.773864	0.820268	0.877741
59.6	1.063165	0.800860	0.817982	0.861199	0.903914
46.5	1.068171	0.855921	0.866481	0.904745	0.942862
35.1	1.067225	0.915265	0.917569	0.950221	0.982915
25.4	1.078969	0.984958	0.980503	1.006583	1.032672
#
#--------------------------------------------------------------------------------
#
#Fig. 15(d): RRM w/ SMCs RAA(Npart)
#Npart  57.8 nb         110.8 nb     91.5 nb lower      91.5 nb       91.5 nb upper
#
406.2	1.644167	0.890591	0.905528	1.063937	1.229516
405.1	1.641658	0.889379	0.904298	1.062427	1.227704
401.5	1.634897	0.886154	0.901025	1.058389	1.222837
395.3	1.625169	0.881701	0.896483	1.052723	1.215951
386.5	1.614224	0.877053	0.891698	1.046625	1.208420
375.1	1.602288	0.872263	0.886763	1.040193	1.200347
361.4	1.589743	0.867607	0.881954	1.033722	1.192050
345.6	1.576072	0.862838	0.882920	1.026905	1.183143
328.2	1.561108	0.857924	0.878251	1.019679	1.173518
309.4	1.553492	0.857128	0.872157	1.017314	1.161287
289.7	1.534124	0.850757	0.865919	1.007953	1.155609
269.2	1.514050	0.845251	0.860541	0.999096	1.142958
248.3	1.490796	0.838667	0.854290	0.988677	1.128017
227.1	1.463836	0.830531	0.846818	0.976211	1.110164
206.0	1.435395	0.822682	0.839898	0.963626	1.091485
185.1	1.405720	0.815846	0.834177	0.951536	1.072564
164.6	1.376708	0.811905	0.831428	0.941828	1.055409
144.7	1.345984	0.809095	0.830022	0.932597	1.037847
125.5	1.312526	0.807408	0.829771	0.923601	1.019598
107.3	1.277748	0.811056	0.833944	0.918410	1.004538
90.1	1.233701	0.814697	0.837000	0.911082	0.986353
74.1	1.177141	0.817115	0.849453	0.899932	0.963593
59.6	1.179237	0.857907	0.885616	0.931823	0.977423
46.5	1.162295	0.901819	0.921432	0.961737	1.001859
35.1	1.134948	0.948150	0.957211	0.991119	1.025081
25.4	1.122174	1.006451	1.006410	1.033071	1.059742
#
#--------------------------------------------------------------------------------
#
#Fig. 15(f): RRM w/o SMCs RAA(Npart)
#Npart  57.8 nb         110.8 nb     91.5 nb lower      91.5 nb       91.5 nb upper
#
406.2	1.285389	0.703431	0.713033	0.837300	0.967104
405.1	1.283498	0.702541	0.712124	0.836180	0.965755
401.5	1.278420	0.700194	0.709723	0.833204	0.962157
395.3	1.271204	0.697051	0.706476	0.829125	0.957170
386.5	1.263257	0.693967	0.703228	0.824922	0.951919
375.1	1.254724	0.690953	0.700021	0.820638	0.946448
361.4	1.245934	0.688256	0.697102	0.816540	0.941043
345.6	1.236501	0.685698	0.698845	0.812400	0.935418
328.2	1.226322	0.683280	0.696462	0.808197	0.929516
309.4	1.221953	0.684177	0.693105	0.807883	0.921747
289.7	1.208773	0.681035	0.689879	0.802431	0.919325
269.2	1.195635	0.679147	0.687847	0.797956	0.912162
248.3	1.180317	0.676703	0.685405	0.792550	0.903520
227.1	1.162320	0.673242	0.682207	0.785745	0.892804
206.0	1.143682	0.670507	0.679921	0.779353	0.881974
185.1	1.124881	0.669343	0.679315	0.774131	0.871781
164.6	1.107806	0.671629	0.682163	0.771964	0.864222
144.7	1.090371	0.675752	0.687014	0.771127	0.857307
125.5	1.072039	0.681956	0.693991	0.771688	0.851056
107.3	1.055556	0.695147	0.707182	0.778053	0.850207
90.1	1.034213	0.710632	0.721868	0.785066	0.849183
74.1	1.005732	0.727698	0.746460	0.791655	0.847029
59.6	1.026252	0.778100	0.793194	0.835183	0.876703
46.5	1.038282	0.837127	0.845980	0.883399	0.920677
35.1	1.046013	0.901756	0.902785	0.934940	0.967136
25.4	1.067078	0.977710	0.972381	0.998267	1.024162
#
#--------------------------------------------------------------------------------
#


==> anc/Bc_Fig16_CMS.txt <==
# B. Wu, Z. Tang, M. He and R. Rapp, Phys.Rev.C 109 (2024) 1, 014906 [arXiv: 2302.11511]
# Fig. 16(a): ICM RAA(pT)
# pT     57.8 nb         110.8 nb     91.5 nb lower      91.5 nb      91.5 nb upper
# 
0.0	10.108362	5.376447	5.613977	6.464939	7.374495
0.2	9.997008	5.318107	5.552800	6.394403	7.293994
0.4	9.788123	5.208143	5.437667	6.261683	7.142533
0.6	9.654298	5.136831	5.363267	6.175994	7.044810
0.8	9.572806	5.092984	5.317654	6.123487	6.984912
1.0	9.569209	5.089874	5.314785	6.120264	6.981267
1.2	9.432474	5.017251	5.238940	6.032895	6.881546
1.4	9.159364	4.873492	5.088394	5.859379	6.683492
1.6	8.820014	4.695076	4.901494	5.643944	6.437593
1.8	8.494188	4.523445	4.721816	5.436843	6.201192
2.0	8.285751	4.412957	4.606376	5.303823	6.049355
2.2	8.104147	4.316445	4.505621	5.187737	5.916834
2.4	7.886625	4.201379	4.385316	5.049103	5.758574
2.6	7.536126	4.017107	4.192284	4.826594	5.504555
2.8	7.165459	3.822463	3.988309	4.591460	5.236131
3.0	6.819552	3.640810	3.797950	4.372022	4.985608
3.2	6.565895	3.507399	3.658208	4.210951	4.801696
3.4	6.350119	3.393752	3.539222	4.073812	4.645097
3.6	6.115997	3.270659	3.410277	3.925176	4.475381
3.8	5.800093	3.104976	3.236587	3.724939	4.246748
4.0	5.466573	2.930158	3.053287	3.513614	4.005469
4.2	5.172971	2.776252	2.891917	3.327575	3.793046
4.4	4.952112	2.660436	2.770494	3.187595	3.633195
4.6	4.765592	2.562592	2.667924	3.069352	3.498151
4.8	4.562662	2.456133	2.556329	2.940702	3.351232
5.0	4.323995	2.331242	2.425308	2.789639	3.178729
5.2	4.062108	2.194146	2.281504	2.623837	2.989406
5.4	3.839984	2.078039	2.159654	2.483342	2.828966
5.6	3.666329	1.987079	2.064260	2.373360	2.703358
5.8	3.527255	1.914429	1.988000	2.285431	2.602915
6.0	3.379318	1.837084	1.906836	2.191847	2.496024
6.2	3.193137	1.739878	1.804786	2.074174	2.361633
6.4	3.019495	1.649112	1.709536	1.964343	2.236210
6.6	2.852351	1.561987	1.618022	1.858812	2.115678
6.8	2.733683	1.499986	1.552948	1.783776	2.029966
7.0	2.635538	1.448881	1.499252	1.721850	1.959211
7.2	2.524784	1.391180	1.438633	1.651945	1.879353
7.4	2.400712	1.326577	1.370753	1.573662	1.789936
7.6	2.268297	1.257589	1.298281	1.490084	1.694475
7.8	2.159064	1.200602	1.238444	1.421079	1.615659
8.0	2.071463	1.155108	1.190601	1.365899	1.552611
8.2	2.006108	1.121293	1.154999	1.324829	1.505670
8.4	1.927933	1.080764	1.112356	1.275640	1.449464
8.6	1.835710	1.032924	1.062031	1.217591	1.383143
8.8	1.744690	0.985666	1.012333	1.160266	1.317657
9.0	1.666457	0.945167	0.969700	1.111087	1.261467
9.2	1.609023	0.915505	0.938453	1.075036	1.220261
9.4	1.563122	0.891892	0.913546	1.046297	1.187403
9.6	1.509351	0.864141	0.884305	1.012560	1.148844
9.8	1.444424	0.830594	0.848971	0.971795	1.102261
10.0	1.377988	0.796250	0.812805	0.930069	1.054584
10.2	1.326625	0.769730	0.784868	0.897834	1.017743
10.4	1.285820	0.748868	0.762820	0.872384	0.988640
10.6	1.251461	0.731376	0.744307	0.851012	0.964192
10.8	1.212048	0.711288	0.723055	0.826479	0.936135
11.0	1.162383	0.685848	0.696185	0.795466	0.900682
11.2	1.115789	0.662010	0.670997	0.766394	0.867448
11.4	1.076898	0.642179	0.650020	0.742178	0.839757
11.6	1.047316	0.627133	0.634094	0.723788	0.818719
11.8	1.026301	0.616485	0.622811	0.710756	0.803803
12.0	0.993923	0.599972	0.605347	0.690593	0.780743
12.2	0.956572	0.580880	0.585171	0.667301	0.754112
12.4	0.921621	0.563047	0.566315	0.645530	0.729217
12.6	0.892611	0.548293	0.550700	0.627497	0.708589
12.8	0.870943	0.537495	0.539194	0.614199	0.693359
13.0	0.854961	0.529667	0.530804	0.604495	0.682236
13.2	0.832937	0.518710	0.519122	0.590992	0.666775
13.4	0.804419	0.504373	0.503887	0.573393	0.646638
13.6	0.780645	0.492536	0.491268	0.558810	0.629945
13.8	0.757888	0.481207	0.479191	0.544853	0.613965
14.0	0.744682	0.474808	0.472309	0.536887	0.604830
14.2	0.731726	0.468604	0.465609	0.529130	0.595927
14.4	0.713457	0.459601	0.455981	0.517996	0.583171
14.6	0.692919	0.449451	0.445135	0.505456	0.568812
14.8	0.670802	0.438460	0.433413	0.491906	0.553297
15.0	0.656071	0.431268	0.425698	0.482979	0.543064
15.2	0.645311	0.426205	0.420199	0.476607	0.535744
15.4	0.633312	0.420475	0.414007	0.469434	0.527512
15.6	0.621517	0.414818	0.407903	0.462365	0.519402
15.8	0.605460	0.406958	0.399479	0.452620	0.508235
16.0	0.588012	0.398365	0.390288	0.441990	0.496058
16.2	0.579004	0.394179	0.385722	0.436695	0.489973
16.4	0.570130	0.389932	0.381139	0.431383	0.483873
16.6	0.560659	0.385497	0.376315	0.425790	0.477447
16.8	0.550822	0.380877	0.371294	0.419969	0.470762
17.0	0.535450	0.373421	0.363277	0.410693	0.460128
17.2	0.524400	0.368144	0.357575	0.404087	0.452549
17.4	0.516085	0.364258	0.353346	0.399183	0.446914
17.6	0.510178	0.361622	0.350433	0.395795	0.443008
17.8	0.503383	0.358564	0.347061	0.391877	0.438497
18.0	0.493768	0.354037	0.342145	0.386180	0.431955
18.2	0.482996	0.348941	0.336620	0.379778	0.424607
18.4	0.473874	0.344719	0.332008	0.374429	0.418460
18.6	0.466483	0.341398	0.328344	0.370172	0.413560
18.8	0.462574	0.339891	0.326585	0.368112	0.411168
19.0	0.457368	0.337713	0.324119	0.365237	0.407845
19.2	0.448560	0.333670	0.319690	0.360099	0.401938
19.4	0.442865	0.331261	0.316973	0.356934	0.398286
19.6	0.434935	0.327675	0.313025	0.352348	0.393009
19.8	0.429828	0.325586	0.310640	0.349565	0.389791
20.0	0.429937	0.326235	0.311123	0.350090	0.390348
20.2	0.424278	0.323839	0.308422	0.346943	0.386715
20.4	0.415262	0.319708	0.303893	0.341689	0.380675
20.6	0.409792	0.317428	0.301307	0.338675	0.377195
20.8	0.406508	0.316277	0.299911	0.337033	0.375280
21.0	0.400661	0.313801	0.297120	0.333782	0.371526
21.2	0.398974	0.313491	0.296604	0.333155	0.370770
21.4	0.396114	0.312581	0.295454	0.331796	0.369179
21.6	0.391809	0.310920	0.293515	0.329527	0.366548
21.8	0.385588	0.308271	0.290533	0.326056	0.362543
22.0	0.382797	0.307396	0.289420	0.324741	0.361001
22.2	0.380671	0.306874	0.288676	0.323850	0.359944
22.4	0.377911	0.306015	0.287579	0.322553	0.358423
22.6	0.376945	0.306085	0.287460	0.322385	0.358192
22.8	0.372135	0.304119	0.285215	0.319765	0.355162
23.0	0.368397	0.302747	0.283581	0.317849	0.352935
23.2	0.366507	0.302334	0.282956	0.317096	0.352036
23.4	0.364696	0.301967	0.282377	0.316396	0.351197
23.6	0.364782	0.302588	0.282837	0.316895	0.351727
23.8	0.361373	0.301380	0.281378	0.315180	0.349730
24.0	0.358490	0.300439	0.280202	0.313793	0.348108
24.2	0.356213	0.299783	0.279335	0.312764	0.346896
24.4	0.354637	0.299521	0.278873	0.312199	0.346214
24.6	0.353695	0.299579	0.278750	0.312027	0.345979
24.8	0.352002	0.299243	0.278214	0.311380	0.345202
25.0	0.350766	0.299171	0.277946	0.311039	0.344775
25.2	0.347936	0.298270	0.276807	0.309695	0.343202
25.4	0.345698	0.297680	0.275994	0.308726	0.342056
25.6	0.345864	0.298320	0.276481	0.309257	0.342625
25.8	0.344897	0.298372	0.276349	0.309075	0.342379
26.0	0.343977	0.298422	0.276225	0.308902	0.342145
26.2	0.341856	0.297866	0.275457	0.307985	0.341062
26.4	0.340573	0.297745	0.275146	0.307597	0.340582
26.6	0.338466	0.297198	0.274386	0.306691	0.339510
26.8	0.337978	0.297478	0.274501	0.306794	0.339593
27.0	0.338668	0.298356	0.275250	0.307629	0.340510
27.2	0.336978	0.298025	0.274718	0.306986	0.339739
27.4	0.336471	0.298316	0.274837	0.307093	0.339824
27.6	0.335401	0.298312	0.274647	0.306844	0.339503
27.8	0.334199	0.298244	0.274388	0.306515	0.339091
28.0	0.334527	0.298968	0.274962	0.307148	0.339777
28.2	0.334524	0.299500	0.275342	0.307557	0.340208
28.4	0.333582	0.299547	0.275211	0.307376	0.339966
28.6	0.332905	0.299722	0.275217	0.307355	0.339907
28.8	0.331547	0.299562	0.274864	0.306919	0.339373
29.0	0.331123	0.299872	0.275011	0.307061	0.339500
29.2	0.331713	0.300715	0.275716	0.307845	0.340361
29.4	0.331509	0.301110	0.275964	0.308103	0.340621
29.6	0.331186	0.301469	0.276163	0.308305	0.340817
29.8	0.330285	0.301524	0.276045	0.308140	0.340594
30.0	0.329284	0.301535	0.275877	0.307918	0.340306
#
#--------------------------------------------------------------------------------
#
#Fig. 16(c): RRM w/ SMCs RAA(pT)
#pT     57.8 nb         110.8 nb     91.5 nb lower      91.5 nb      91.5 nb upper
#
0.1	9.437323	5.026255	5.246300	6.040942	6.890364
0.3	9.414964	5.014136	5.233726	6.026467	6.873863
0.5	9.374927	4.991865	5.210795	6.000109	6.843853
0.7	9.301733	4.952237	5.169650	5.952761	6.789889
0.9	9.194532	4.895031	5.109992	5.884053	6.711509
1.1	9.053843	4.820386	5.032010	5.794217	6.608995
1.3	8.886895	4.732008	4.939618	5.687764	6.487508
1.5	8.701002	4.633692	4.836811	5.569303	6.352305
1.7	8.495426	4.524923	4.723095	5.438265	6.202745
1.9	8.273924	4.407677	4.600537	5.297037	6.041550
2.1	8.045845	4.286910	4.474317	5.151585	5.875534
2.3	7.803816	4.158950	4.340512	4.997386	5.699525
2.5	7.564901	4.032823	4.208556	4.845313	5.525933
2.7	7.318236	3.902766	4.072437	4.688434	5.346846
2.9	7.057425	3.765510	3.928696	4.522756	5.157697
3.1	6.799650	3.629877	3.786646	4.359026	4.970771
3.3	6.535836	3.491172	3.641346	4.191542	4.779548
3.5	6.283581	3.358568	3.502431	4.031415	4.596724
3.7	6.036729	3.228826	3.366507	3.874733	4.417831
3.9	5.780054	3.094056	3.225272	3.711921	4.231926
4.1	5.538667	2.967429	3.092531	3.558896	4.057191
4.3	5.298663	2.841547	2.960565	3.406762	3.883473
4.5	5.063009	2.717936	2.830986	3.257378	3.712892
4.7	4.836759	2.599408	2.706683	3.114070	3.549243
4.9	4.613833	2.482609	2.584200	2.972859	3.387985
5.1	4.386737	2.363760	2.459523	2.829110	3.223820
5.3	4.189235	2.260344	2.351053	2.704051	3.081004
5.5	3.987441	2.154813	2.240319	2.576376	2.935192
5.7	3.785919	2.049433	2.129743	2.448881	2.789584
5.9	3.591511	1.947800	2.023090	2.325906	2.649135
6.1	3.413613	1.854901	1.925568	2.213455	2.520699
6.3	3.240319	1.764367	1.830543	2.103883	2.395553
6.5	3.080445	1.680933	1.742939	2.002866	2.280172
6.7	2.930086	1.602567	1.660621	1.907939	2.171744
6.9	2.784759	1.526675	1.580957	1.816074	2.066815
7.1	2.646463	1.454623	1.505264	1.728784	1.967105
7.3	2.515350	1.386317	1.433507	1.646031	1.872576
7.5	2.394781	1.323499	1.367516	1.569928	1.785644
7.7	2.276399	1.261797	1.302707	1.495188	1.700269
7.9	2.170391	1.206603	1.244712	1.428305	1.623866
8.1	2.065428	1.152109	1.187402	1.362202	1.548344
8.3	1.969643	1.102418	1.135129	1.301908	1.479456
8.5	1.880967	1.056435	1.086750	1.246104	1.415696
8.7	1.796292	1.012495	1.040534	1.192793	1.354786
8.9	1.713005	0.969290	0.995085	1.140368	1.294888
9.1	1.637511	0.930247	0.953972	1.092941	1.240693
9.3	1.566454	0.893484	0.915267	1.048289	1.189668
9.5	1.500114	0.859216	0.879169	1.006643	1.142076
9.7	1.436839	0.826463	0.844691	0.966869	1.096626
9.9	1.375979	0.795072	0.811609	0.928699	1.053003
10.1	1.319242	0.765787	0.780756	0.893099	1.012316
10.3	1.266383	0.738542	0.752038	0.859962	0.974440
10.5	1.216801	0.713085	0.725171	0.828956	0.938996
10.7	1.170786	0.689543	0.700294	0.800244	0.906170
10.9	1.127829	0.667585	0.677087	0.773456	0.875539
11.1	1.087584	0.647059	0.655378	0.748394	0.846881
11.3	1.048828	0.627300	0.634475	0.724265	0.819290
11.5	1.014789	0.609972	0.616138	0.703093	0.795075
11.7	0.983515	0.594016	0.599265	0.683613	0.772797
11.9	0.956188	0.580080	0.584529	0.666597	0.753337
#
#--------------------------------------------------------------------------------
#
#Fig. 16(e): RRM w/o SMCs RAA(pT)
#pT     57.8 nb         110.8 nb     91.5 nb lower      91.5 nb      91.5 nb upper
#
0.1	10.318931	5.486156	5.729225	6.597849	7.526490
0.3	10.283245	5.467084	5.709349	6.574956	7.500372
0.5	10.212490	5.428789	5.669593	6.529192	7.448198
0.7	10.104584	5.371053	5.609433	6.459917	7.369186
0.9	9.968883	5.298979	5.534164	6.373206	7.270243
1.1	9.801810	5.210571	5.441730	6.266703	7.148694
1.3	9.606173	5.107227	5.333623	6.142128	7.006504
1.5	9.384313	4.990149	5.211113	6.000947	6.845350
1.7	9.138135	4.860199	5.075155	5.844261	6.666492
1.9	8.874422	4.720933	4.929478	5.676368	6.474842
2.1	8.592390	4.572021	4.773701	5.496835	6.269895
2.3	8.296665	4.416051	4.610483	5.308716	6.055141
2.5	7.988449	4.253771	4.440567	5.112866	5.831546
2.7	7.675250	4.089005	4.268001	4.913957	5.604450
2.9	7.350887	3.918597	4.089447	4.708134	5.369445
3.1	7.026881	3.748414	3.911118	4.502567	5.134731
3.3	6.693646	3.573496	3.727791	4.291230	4.893417
3.5	6.368316	3.402771	3.548846	4.084941	4.657864
3.7	6.044333	3.232792	3.370672	3.879536	4.423315
3.9	5.730799	3.068361	3.198290	3.680806	4.196385
4.1	5.423164	2.907176	3.029261	3.485933	3.973850
4.3	5.115551	2.746024	2.860261	3.291091	3.751348
4.5	4.822073	2.592249	2.699007	3.105180	3.539044
4.7	4.540148	2.444678	2.544206	2.926703	3.335223
4.9	4.265362	2.300826	2.393315	2.752732	3.136545
5.1	4.005976	2.165132	2.250951	2.588585	2.949081
5.3	3.772596	2.043000	2.122827	2.440863	2.780377
5.5	3.530954	1.916682	1.990266	2.288016	2.605813
5.7	3.303080	1.797555	1.865255	2.143874	2.441190
5.9	3.100613	1.691718	1.754188	2.015809	2.294927
6.1	2.917272	1.595979	1.653683	1.899919	2.162563
6.3	2.718146	1.491970	1.544509	1.774030	2.018777
6.5	2.557311	1.408034	1.456378	1.672405	1.902705
6.7	2.398048	1.325023	1.369182	1.571853	1.787850
6.9	2.249784	1.247599	1.287910	1.478133	1.680803
7.1	2.112071	1.175851	1.212537	1.391212	1.581514
7.3	1.983935	1.109099	1.142409	1.310339	1.489133
7.5	1.864839	1.047050	1.077226	1.235167	1.403265
7.7	1.754436	0.989509	1.016787	1.165467	1.323645
7.9	1.652474	0.936425	0.961009	1.101139	1.250162
8.1	1.557935	0.887369	0.909408	1.041621	1.182161
8.3	1.470426	0.841996	0.861669	0.986555	1.119246
8.5	1.389394	0.800000	0.817477	0.935580	1.061001
8.7	1.313710	0.760751	0.776187	0.887949	1.006578
8.9	1.243879	0.724565	0.738108	0.844024	0.956389
9.1	1.179173	0.691150	0.702905	0.803411	0.909978
9.3	1.118851	0.659987	0.670080	0.765541	0.866699
9.5	1.063286	0.631340	0.639885	0.730702	0.826883
9.7	1.011128	0.604386	0.611496	0.697949	0.789454
9.9	0.963599	0.579949	0.585716	0.668201	0.755449
10.1	0.919175	0.557088	0.561608	0.640380	0.723648
10.3	0.877466	0.535659	0.538999	0.614286	0.693817
10.5	0.838828	0.515910	0.518126	0.590192	0.666268
10.7	0.803241	0.497809	0.498962	0.568068	0.640967
10.9	0.769968	0.480903	0.481059	0.547397	0.617324
11.1	0.738931	0.465181	0.464393	0.528152	0.595310
11.3	0.709905	0.450498	0.448821	0.510170	0.574740
11.5	0.682707	0.436738	0.434231	0.493319	0.555461
11.7	0.657272	0.423828	0.420557	0.477527	0.537397
11.9	0.633517	0.411755	0.407777	0.462768	0.520513
#
#--------------------------------------------------------------------------------
#
#Fig. 16(b): ICM RAA(Npart)
#Npart  57.8 nb         110.8 nb     91.5 nb lower      91.5 nb       91.5 nb upper
#
406.2	2.342113	1.255632	1.280709	1.505557	1.740728
405.1	2.338396	1.253800	1.278859	1.503291	1.738016
401.5	2.328268	1.248814	1.273836	1.497123	1.730613
395.3	2.313501	1.241728	1.266684	1.488270	1.719918
386.5	2.296498	1.233905	1.258781	1.478336	1.707779
375.1	2.277762	1.225610	1.250412	1.467638	1.694545
361.4	2.257664	1.217054	1.241819	1.456427	1.680479
345.6	2.235437	1.207870	1.241125	1.444243	1.665006
328.2	2.210804	1.197970	1.231849	1.430953	1.647927
309.4	2.196434	1.193681	1.220230	1.424347	1.626752
289.7	2.164579	1.180843	1.207919	1.407134	1.614433
269.2	2.130466	1.168045	1.195751	1.389432	1.590744
248.3	2.091315	1.153246	1.181892	1.369032	1.563291
227.1	2.046485	1.135885	1.165926	1.345352	1.531329
206.0	1.998436	1.117881	1.149740	1.320437	1.497067
185.1	1.946953	1.099707	1.133724	1.294601	1.460746
164.6	1.894136	1.083470	1.119833	1.269949	1.424629
144.7	1.836954	1.066972	1.105973	1.244092	1.386047
125.5	1.773338	1.049609	1.091261	1.216090	1.344021
107.3	1.702457	1.034556	1.077660	1.188194	1.301107
90.1	1.614115	1.015184	1.058041	1.152957	1.249572
74.1	1.503314	0.989340	1.047419	1.107570	1.187067
59.6	1.470254	1.011733	1.062841	1.117208	1.170700
46.5	1.397040	1.026016	1.065507	1.111363	1.156964
35.1	1.302578	1.036946	1.060795	1.098050	1.135380
25.4	1.224852	1.060516	1.070202	1.098318	1.126449
#
#--------------------------------------------------------------------------------
#
#Fig. 16(d): RRM w/ SMCs RAA(Npart)
#Npart  57.8 nb         110.8 nb     91.5 nb lower      91.5 nb       91.5 nb upper
#
406.2	2.617542	1.397975	1.427500	1.678514	1.941133
405.1	2.613367	1.395899	1.425407	1.675956	1.938071
401.5	2.602054	1.390308	1.419781	1.669048	1.929781
395.3	2.585516	1.382308	1.411729	1.659084	1.917750
386.5	2.566401	1.373384	1.402750	1.647816	1.903998
375.1	2.545201	1.363749	1.393098	1.635521	1.888827
361.4	2.522448	1.353763	1.383145	1.622598	1.872667
345.6	2.497287	1.343010	1.382018	1.608530	1.854872
328.2	2.469360	1.331348	1.371167	1.593127	1.835173
309.4	2.452945	1.325968	1.357657	1.585208	1.810845
289.7	2.416770	1.310830	1.343239	1.565231	1.796321
269.2	2.377861	1.295495	1.328769	1.544474	1.768766
248.3	2.332958	1.277572	1.312088	1.520344	1.736615
227.1	2.281695	1.256771	1.293033	1.492537	1.699418
206.0	2.226661	1.235065	1.273554	1.463164	1.659459
185.1	2.167451	1.212814	1.253933	1.432411	1.616828
164.6	2.106012	1.191951	1.235970	1.402214	1.573607
144.7	2.039185	1.170298	1.217549	1.370170	1.527121
125.5	1.964683	1.147214	1.197693	1.335258	1.476328
107.3	1.880273	1.124992	1.177416	1.298731	1.422736
90.1	1.774582	1.096478	1.148888	1.252464	1.357965
74.1	1.641755	1.059099	1.128354	1.193129	1.279238
59.6	1.593821	1.073790	1.135796	1.193413	1.250047
46.5	1.498052	1.076505	1.125377	1.173475	1.221277
35.1	1.375755	1.073445	1.104341	1.142986	1.181717
25.4	1.271311	1.084028	1.098359	1.127109	1.155878
#
#--------------------------------------------------------------------------------
#
#Fig. 16(f): RRM w/o SMCs RAA(Npart)
#Npart  57.8 nb         110.8 nb     91.5 nb lower      91.5 nb       91.5 nb upper
#
406.2	2.036906	1.095080	1.115970	1.311730	1.516451
405.1	2.033731	1.093526	1.114397	1.309803	1.514141
401.5	2.025142	1.089356	1.110183	1.304616	1.507904
395.3	2.012669	1.083476	1.104228	1.297220	1.498946
386.5	1.998406	1.077083	1.097734	1.289017	1.488883
375.1	1.982712	1.070321	1.090879	1.280200	1.477925
361.4	1.966037	1.063505	1.083986	1.271116	1.466445
345.6	1.947736	1.056331	1.084117	1.261382	1.453961
328.2	1.927552	1.048708	1.076966	1.250870	1.440286
309.4	1.916391	1.046069	1.067884	1.246271	1.423179
289.7	1.890232	1.036155	1.058340	1.232620	1.413926
269.2	1.862546	1.026676	1.049285	1.218953	1.395252
248.3	1.830489	1.015453	1.038769	1.202937	1.373295
227.1	1.793729	1.002218	1.026632	1.184291	1.347648
206.0	1.754562	0.988789	1.014652	1.164941	1.320394
185.1	1.712949	0.975718	1.003308	1.145305	1.291888
164.6	1.670828	0.964932	0.994402	1.127311	1.264195
144.7	1.625508	0.954499	0.986109	1.108852	1.234939
125.5	1.575486	0.944186	0.977951	1.089405	1.203566
107.3	1.520684	0.937408	0.972267	1.071580	1.172971
90.1	1.451737	0.928063	0.962562	1.048525	1.135973
74.1	1.364353	0.914389	0.961672	1.017895	1.090594
59.6	1.346234	0.944633	0.986224	1.037014	1.087045
46.5	1.297354	0.971809	1.003268	1.046695	1.089894
35.1	1.231825	0.998363	1.016259	1.052066	1.087940
25.4	1.182146	1.037514	1.043286	1.070784	1.098295
#
#--------------------------------------------------------------------------------
#


==> anc/Fig11_data/Fig11_bquark_RAA_170MeV.txt <==
# Figure 11: R_AA of heavy quarks vs pT
# b-quark: 170 MeV (solid, color C0)
# Columns:
# 1: pT [GeV/c]
# 2: R_AA
#
0.05	1.350830e+00
0.10	1.342350e+00
0.15	1.339528e+00
0.20	1.353059e+00
0.25	1.361362e+00
0.30	1.364556e+00
0.35	1.366844e+00
0.40	1.378841e+00
0.45	1.388377e+00
0.50	1.377684e+00
0.55	1.368982e+00
0.60	1.377246e+00
0.65	1.384359e+00
0.70	1.376854e+00
0.75	1.370284e+00
0.80	1.377313e+00
0.85	1.383616e+00
0.90	1.375084e+00
0.95	1.367372e+00
1.00	1.373065e+00
1.05	1.378314e+00
1.10	1.374474e+00
1.15	1.370909e+00
1.20	1.372601e+00
1.25	1.374200e+00
1.30	1.371423e+00
1.35	1.368812e+00
1.40	1.367948e+00
1.45	1.367129e+00
1.50	1.365625e+00
1.55	1.364183e+00
1.60	1.360230e+00
1.65	1.356442e+00
1.70	1.356353e+00
1.75	1.356266e+00
1.80	1.348359e+00
1.85	1.340740e+00
1.90	1.338875e+00
1.95	1.337060e+00
2.00	1.334361e+00
2.05	1.331702e+00
2.10	1.326772e+00
2.15	1.321965e+00
2.20	1.314479e+00
2.25	1.307124e+00
2.30	1.303593e+00
2.35	1.300103e+00
2.40	1.292482e+00
2.45	1.284955e+00
2.50	1.279060e+00
2.55	1.273220e+00
2.60	1.269662e+00
2.65	1.266108e+00
2.70	1.258584e+00
2.75	1.251089e+00
2.80	1.243357e+00
2.85	1.235671e+00
2.90	1.227158e+00
2.95	1.218644e+00
3.00	1.212832e+00
3.05	1.207004e+00
3.10	1.196606e+00
3.15	1.186243e+00
3.20	1.181842e+00
3.25	1.177388e+00
3.30	1.171149e+00
3.35	1.164854e+00
3.40	1.154891e+00
3.45	1.144888e+00
3.50	1.139694e+00
3.55	1.134433e+00
3.60	1.125806e+00
3.65	1.117111e+00
3.70	1.107653e+00
3.75	1.098094e+00
3.80	1.088770e+00
3.85	1.079341e+00
3.90	1.073342e+00
3.95	1.067253e+00
4.00	1.060433e+00
4.05	1.053526e+00
4.10	1.044860e+00
4.15	1.036065e+00
4.20	1.027651e+00
4.25	1.019079e+00
4.30	1.010950e+00
4.35	1.002709e+00
4.40	9.962940e-01
4.45	9.897552e-01
4.50	9.846398e-01
4.55	9.794203e-01
4.60	9.703499e-01
4.65	9.610923e-01
4.70	9.557210e-01
4.75	9.502485e-01
4.80	9.437886e-01
4.85	9.371858e-01
4.90	9.329726e-01
4.95	9.286700e-01
5.00	9.182297e-01
5.05	9.075883e-01
5.10	9.045282e-01
5.15	9.013954e-01
5.20	8.957735e-01
5.25	8.900138e-01
5.30	8.859159e-01
5.35	8.817300e-01
5.40	8.736748e-01
5.45	8.654195e-01
5.50	8.563587e-01
5.55	8.471350e-01
5.60	8.451964e-01
5.65	8.432039e-01
5.70	8.402367e-01
5.75	8.371782e-01
5.80	8.313842e-01
5.85	8.254783e-01
5.90	8.238833e-01
5.95	8.222385e-01
6.00	8.154721e-01
6.05	8.085459e-01
6.10	8.061023e-01
6.15	8.035921e-01
6.20	8.010036e-01
6.25	7.983422e-01
6.30	7.926558e-01
6.35	7.868098e-01
6.40	7.829522e-01
6.45	7.790043e-01
6.50	7.770704e-01
6.55	7.750682e-01
6.60	7.712033e-01
6.65	7.672492e-01
6.70	7.630846e-01
6.75	7.588138e-01
6.80	7.575142e-01
6.85	7.561814e-01
6.90	7.531639e-01
6.95	7.500445e-01
7.00	7.486165e-01
7.05	7.471501e-01
7.10	7.416409e-01
7.15	7.360289e-01
7.20	7.349851e-01
7.25	7.339064e-01
7.30	7.296763e-01
7.35	7.253212e-01
7.40	7.232837e-01
7.45	7.211905e-01
7.50	7.210383e-01
7.55	7.208807e-01
7.60	7.175295e-01
7.65	7.140890e-01
7.70	7.098994e-01
7.75	7.056111e-01
7.80	7.041556e-01
7.85	7.026562e-01
7.90	7.018038e-01
7.95	7.009273e-01
8.00	7.003215e-01
8.05	6.996929e-01
8.10	6.935691e-01
8.15	6.873527e-01
8.20	6.887419e-01
8.25	6.901788e-01
8.30	6.887281e-01
8.35	6.872398e-01
8.40	6.860278e-01
8.45	6.847789e-01
8.50	6.788901e-01
8.55	6.728704e-01
8.60	6.728330e-01
8.65	6.727943e-01
8.70	6.744067e-01
8.75	6.760653e-01
8.80	6.754358e-01
8.85	6.747864e-01
8.90	6.764588e-01
8.95	6.781841e-01
9.00	6.716339e-01
9.05	6.649299e-01
9.10	6.620747e-01
9.15	6.591481e-01
9.20	6.610142e-01
9.25	6.629468e-01
9.30	6.657692e-01
9.35	6.686744e-01
9.40	6.635017e-01
9.45	6.582285e-01
9.50	6.566607e-01
9.55	6.550468e-01
9.60	6.558107e-01
9.65	6.566006e-01
9.70	6.553161e-01
9.75	6.539913e-01
9.80	6.516229e-01
9.85	6.492087e-01
9.90	6.517116e-01
9.95	6.542982e-01
10.00	6.531535e-01
10.05	6.519727e-01
10.10	6.518127e-01
10.15	6.516480e-01
10.20	6.501276e-01
10.25	6.485625e-01
10.30	6.487436e-01
10.35	6.489305e-01
10.40	6.483186e-01
10.45	6.476927e-01
10.50	6.437757e-01
10.55	6.397409e-01
10.60	6.444250e-01
10.65	6.492202e-01
10.70	6.460270e-01
10.75	6.427461e-01
10.80	6.376117e-01
10.85	6.323928e-01
10.90	6.352384e-01
10.95	6.381917e-01
11.00	6.415749e-01
11.05	6.450499e-01
11.10	6.395194e-01
11.15	6.338619e-01
11.20	6.348482e-01
11.25	6.358608e-01
11.30	6.418867e-01
11.35	6.481397e-01
11.40	6.418308e-01
11.45	6.354005e-01
11.50	6.373413e-01
11.55	6.393442e-01
11.60	6.416061e-01
11.65	6.439390e-01
11.70	6.412269e-01
11.75	6.384508e-01
11.80	6.313576e-01
11.85	6.241634e-01
11.90	6.231864e-01
11.95	6.221771e-01
12.00	6.335689e-01
12.05	6.454163e-01
12.10	6.413369e-01
12.15	6.372088e-01
12.20	6.372059e-01
12.25	6.372028e-01
12.30	6.373970e-01
12.35	6.375952e-01
12.40	6.345921e-01
12.45	6.315089e-01
12.50	6.308197e-01
12.55	6.301126e-01
12.60	6.288549e-01
12.65	6.275671e-01
12.70	6.305654e-01
12.75	6.336534e-01
12.80	6.332608e-01
12.85	6.328585e-01
12.90	6.330658e-01
12.95	6.332780e-01
13.00	6.352197e-01
13.05	6.372185e-01
13.10	6.306682e-01
13.15	6.240049e-01
13.20	6.232113e-01
13.25	6.223984e-01
13.30	6.260088e-01
13.35	6.297117e-01
13.40	6.313332e-01
13.45	6.329911e-01
13.50	6.292378e-01
13.55	6.253717e-01
13.60	6.285965e-01
13.65	6.319447e-01
13.70	6.332955e-01
13.75	6.346859e-01
13.80	6.265109e-01
13.85	6.182307e-01
13.90	6.194042e-01
13.95	6.206037e-01
14.00	6.262010e-01
14.05	6.319721e-01
14.10	6.304972e-01
14.15	6.289925e-01
14.20	6.301747e-01
14.25	6.313911e-01
14.30	6.339806e-01
14.35	6.366726e-01
14.40	6.266524e-01
14.45	6.167179e-01
14.50	6.207300e-01
14.55	6.248804e-01
14.60	6.329028e-01
14.65	6.412782e-01
14.70	6.276492e-01
14.75	6.140195e-01
14.80	6.239450e-01
14.85	6.342705e-01
14.90	6.261885e-01
14.95	6.180039e-01
15.00	6.186014e-01
15.05	6.192053e-01
15.10	6.232604e-01
15.15	6.274935e-01
15.20	6.262745e-01
15.25	6.250228e-01
15.30	6.200216e-01
15.35	6.150285e-01
15.40	6.212040e-01
15.45	6.277475e-01
15.50	6.312788e-01
15.55	6.348561e-01
15.60	6.295465e-01
15.65	6.242105e-01
15.70	6.295381e-01
15.75	6.350790e-01
15.80	6.418176e-01
15.85	6.486853e-01
15.90	6.341363e-01
15.95	6.192034e-01
16.00	6.217968e-01
16.05	6.244372e-01
16.10	6.275918e-01
16.15	6.308605e-01
16.20	6.381460e-01
16.25	6.455644e-01
16.30	6.301534e-01
16.35	6.147177e-01
16.40	6.277666e-01
16.45	6.414120e-01
16.50	6.387998e-01
16.55	6.361318e-01
16.60	6.361987e-01
16.65	6.362666e-01
16.70	6.280842e-01
16.75	6.198627e-01
16.80	6.330415e-01
16.85	6.469590e-01
16.90	6.462160e-01
16.95	6.454591e-01
17.00	6.446768e-01
17.05	6.438736e-01
17.10	6.375041e-01
17.15	6.311845e-01
17.20	6.313894e-01
17.25	6.315999e-01
17.30	6.346524e-01
17.35	6.378013e-01
17.40	6.429639e-01
17.45	6.482860e-01
17.50	6.440900e-01
17.55	6.399064e-01
17.60	6.392854e-01
17.65	6.386403e-01
17.70	6.491764e-01
17.75	6.600404e-01
17.80	6.545723e-01
17.85	6.489721e-01
17.90	6.441492e-01
17.95	6.392545e-01
18.00	6.445372e-01
18.05	6.498811e-01
18.10	6.421712e-01
18.15	6.343226e-01
18.20	6.388430e-01
18.25	6.434932e-01
18.30	6.397686e-01
18.35	6.359872e-01
18.40	6.394049e-01
18.45	6.429133e-01
18.50	6.492672e-01
18.55	6.557398e-01
18.60	6.628596e-01
18.65	6.702610e-01
18.70	6.577650e-01
18.75	6.451883e-01
18.80	6.507848e-01
18.85	6.565452e-01
18.90	6.589206e-01
18.95	6.613390e-01
19.00	6.704072e-01
19.05	6.797773e-01
19.10	6.569272e-01
19.15	6.343717e-01
19.20	6.415200e-01
19.25	6.489217e-01
19.30	6.481164e-01
19.35	6.473053e-01
19.40	6.517917e-01
19.45	6.563773e-01
19.50	6.568563e-01
19.55	6.573395e-01
19.60	6.473756e-01
19.65	6.371482e-01
19.70	6.460667e-01
19.75	6.551359e-01
19.80	6.436447e-01
19.85	6.320436e-01
19.90	6.411071e-01
19.95	6.506173e-01
20.00	6.620849e-01
20.05	6.736603e-01
20.10	6.696740e-01
20.15	6.655579e-01
20.20	6.628799e-01
20.25	6.602272e-01
20.30	6.636576e-01
20.35	6.672655e-01
20.40	6.694532e-01
20.45	6.716933e-01
20.50	6.496304e-01
20.55	6.284448e-01
20.60	6.538815e-01
20.65	6.820646e-01
20.70	6.511970e-01
20.75	6.215214e-01
20.80	6.359950e-01
20.85	6.509949e-01
20.90	6.586108e-01
20.95	6.661747e-01
21.00	6.651014e-01
21.05	6.640063e-01
21.10	6.467307e-01
21.15	6.294476e-01
21.20	6.464780e-01
21.25	6.646626e-01
21.30	6.748463e-01
21.35	6.852727e-01
21.40	6.673040e-01
21.45	6.491403e-01
21.50	6.615519e-01
21.55	6.743553e-01
21.60	6.702361e-01
21.65	6.660818e-01
21.70	6.515120e-01
21.75	6.372672e-01
21.80	6.467752e-01
21.85	6.566211e-01
21.90	6.585778e-01
21.95	6.605986e-01
22.00	6.540835e-01
22.05	6.475046e-01
22.10	6.607016e-01
22.15	6.745053e-01
22.20	6.731410e-01
22.25	6.717699e-01
22.30	6.665794e-01
22.35	6.614177e-01
22.40	6.680901e-01
22.45	6.749918e-01
22.50	6.504013e-01
22.55	6.259509e-01
22.60	6.481654e-01
22.65	6.707593e-01
22.70	6.603626e-01
22.75	6.498223e-01
22.80	6.567554e-01
22.85	6.640099e-01
22.90	6.630837e-01
22.95	6.621532e-01
23.00	6.492812e-01
23.05	6.364370e-01
23.10	6.380300e-01
23.15	6.396586e-01
23.20	6.450686e-01
23.25	6.505545e-01
23.30	6.451545e-01
23.35	6.396508e-01
23.40	6.409066e-01
23.45	6.421559e-01
23.50	6.473470e-01
23.55	6.528142e-01
23.60	6.545287e-01
23.65	6.562568e-01
23.70	6.551113e-01
23.75	6.539271e-01
23.80	6.574172e-01
23.85	6.609048e-01
23.90	6.435915e-01
23.95	6.265384e-01
24.00	6.365902e-01
24.05	6.471128e-01
24.10	6.366583e-01
24.15	6.260405e-01
24.20	6.319744e-01
24.25	6.381588e-01
24.30	6.478284e-01
24.35	6.576386e-01
24.40	6.538143e-01
24.45	6.498385e-01
24.50	6.428939e-01
24.55	6.362969e-01
24.60	6.530606e-01
24.65	6.710009e-01
24.70	6.671309e-01
24.75	6.632576e-01
24.80	6.574261e-01
24.85	6.515653e-01
24.90	6.436356e-01
24.95	6.356019e-01
25.00	6.475573e-01
25.05	6.599208e-01
25.10	6.729210e-01
25.15	6.866101e-01
25.20	6.779759e-01
25.25	6.696116e-01
25.30	6.526897e-01
25.35	6.360061e-01
25.40	6.397705e-01
25.45	6.437745e-01
25.50	6.545549e-01
25.55	6.655884e-01
25.60	6.408572e-01
25.65	6.167272e-01
25.70	6.427108e-01
25.75	6.703896e-01
25.80	6.685294e-01
25.85	6.667170e-01
25.90	6.646018e-01
25.95	6.624275e-01
26.00	6.409514e-01
26.05	6.192262e-01
26.10	6.237522e-01
26.15	6.284885e-01
26.20	6.295491e-01
26.25	6.305744e-01
26.30	6.305309e-01
26.35	6.304858e-01
26.40	6.340878e-01
26.45	6.377127e-01
26.50	6.414506e-01
26.55	6.452971e-01
26.60	6.278777e-01
26.65	6.103911e-01
26.70	6.355641e-01
26.75	6.624231e-01
26.80	6.632945e-01
26.85	6.641722e-01
26.90	6.496458e-01
26.95	6.353812e-01
27.00	6.510813e-01
27.05	6.675769e-01
27.10	6.761760e-01
27.15	6.850571e-01
27.20	6.535467e-01
27.25	6.224287e-01
27.30	6.397918e-01
27.35	6.579462e-01
27.40	6.545884e-01
27.45	6.513568e-01
27.50	6.406314e-01
27.55	6.295519e-01
27.60	6.174052e-01
27.65	6.055875e-01
27.70	6.082976e-01
27.75	6.110493e-01
27.80	6.091691e-01
27.85	6.072255e-01
27.90	6.518877e-01
27.95	7.003974e-01
28.00	6.984539e-01
28.05	6.964559e-01
28.10	6.524662e-01
28.15	6.114152e-01
28.20	6.174952e-01
28.25	6.237830e-01
28.30	6.024863e-01
28.35	5.806450e-01
28.40	5.860457e-01
28.45	5.913268e-01
28.50	6.231371e-01
28.55	6.563223e-01
28.60	6.360360e-01
28.65	6.151265e-01
28.70	6.156298e-01
28.75	6.161088e-01
28.80	6.169829e-01
28.85	6.179021e-01
28.90	6.353443e-01
28.95	6.534982e-01
29.00	6.512401e-01
29.05	6.489416e-01
29.10	6.556027e-01
29.15	6.624192e-01
29.20	6.426984e-01
29.25	6.221916e-01
29.30	6.276680e-01
29.35	6.331873e-01
29.40	6.393067e-01
29.45	6.452244e-01
29.50	6.300117e-01
29.55	6.144034e-01
29.60	6.379097e-01
29.65	6.627052e-01
29.70	6.417774e-01
29.75	6.212253e-01
29.80	6.083298e-01
29.85	5.951383e-01
29.90	5.816404e-01
29.95	5.678254e-01
30.00	5.536819e-01


==> anc/Fig11_data/Fig11_bquark_RAA_220MeV.txt <==
# Figure 11: R_AA of heavy quarks vs pT
# b-quark: 220 MeV (solid, color C1)
# Columns:
# 1: pT [GeV/c]
# 2: R_AA
#
0.05	1.349468e+00
0.10	1.348701e+00
0.15	1.348446e+00
0.20	1.355843e+00
0.25	1.360382e+00
0.30	1.358893e+00
0.35	1.357827e+00
0.40	1.370891e+00
0.45	1.381275e+00
0.50	1.366771e+00
0.55	1.354966e+00
0.60	1.355886e+00
0.65	1.356678e+00
0.70	1.355245e+00
0.75	1.353990e+00
0.80	1.355822e+00
0.85	1.357463e+00
0.90	1.346437e+00
0.95	1.336470e+00
1.00	1.334976e+00
1.05	1.333599e+00
1.10	1.329677e+00
1.15	1.326037e+00
1.20	1.327219e+00
1.25	1.328337e+00
1.30	1.317199e+00
1.35	1.306733e+00
1.40	1.301291e+00
1.45	1.296132e+00
1.50	1.292080e+00
1.55	1.288195e+00
1.60	1.281451e+00
1.65	1.274989e+00
1.70	1.272562e+00
1.75	1.270200e+00
1.80	1.260868e+00
1.85	1.251876e+00
1.90	1.247235e+00
1.95	1.242716e+00
2.00	1.240308e+00
2.05	1.237935e+00
2.10	1.226005e+00
2.15	1.214373e+00
2.20	1.209028e+00
2.25	1.203777e+00
2.30	1.199617e+00
2.35	1.195506e+00
2.40	1.187809e+00
2.45	1.180205e+00
2.50	1.173079e+00
2.55	1.166018e+00
2.60	1.161881e+00
2.65	1.157747e+00
2.70	1.153299e+00
2.75	1.148867e+00
2.80	1.140829e+00
2.85	1.132839e+00
2.90	1.124075e+00
2.95	1.115309e+00
3.00	1.111434e+00
3.05	1.107547e+00
3.10	1.099419e+00
3.15	1.091320e+00
3.20	1.089246e+00
3.25	1.087147e+00
3.30	1.083183e+00
3.35	1.079184e+00
3.40	1.068638e+00
3.45	1.058048e+00
3.50	1.057622e+00
3.55	1.057189e+00
3.60	1.051104e+00
3.65	1.044969e+00
3.70	1.038310e+00
3.75	1.031580e+00
3.80	1.026821e+00
3.85	1.022008e+00
3.90	1.016774e+00
3.95	1.011461e+00
4.00	1.005933e+00
4.05	1.000334e+00
4.10	9.955428e-01
4.15	9.906808e-01
4.20	9.867773e-01
4.25	9.828010e-01
4.30	9.785691e-01
4.35	9.742792e-01
4.40	9.677738e-01
4.45	9.611431e-01
4.50	9.592311e-01
4.55	9.572801e-01
4.60	9.563802e-01
4.65	9.554616e-01
4.70	9.477783e-01
4.75	9.399501e-01
4.80	9.376011e-01
4.85	9.352001e-01
4.90	9.326160e-01
4.95	9.299771e-01
5.00	9.267697e-01
5.05	9.235005e-01
5.10	9.174324e-01
5.15	9.112198e-01
5.20	9.109564e-01
5.25	9.106865e-01
5.30	9.057109e-01
5.35	9.006284e-01
5.40	8.995124e-01
5.45	8.983688e-01
5.50	8.909796e-01
5.55	8.834576e-01
5.60	8.837351e-01
5.65	8.840203e-01
5.70	8.836367e-01
5.75	8.832412e-01
5.80	8.790943e-01
5.85	8.748674e-01
5.90	8.727015e-01
5.95	8.704681e-01
6.00	8.682556e-01
6.05	8.659909e-01
6.10	8.644017e-01
6.15	8.627691e-01
6.20	8.583629e-01
6.25	8.538324e-01
6.30	8.539186e-01
6.35	8.540073e-01
6.40	8.493346e-01
6.45	8.445526e-01
6.50	8.488267e-01
6.55	8.532519e-01
6.60	8.475580e-01
6.65	8.417326e-01
6.70	8.417645e-01
6.75	8.417972e-01
6.80	8.355712e-01
6.85	8.291854e-01
6.90	8.320027e-01
6.95	8.349152e-01
7.00	8.314924e-01
7.05	8.279776e-01
7.10	8.241122e-01
7.15	8.201748e-01
7.20	8.202521e-01
7.25	8.203319e-01
7.30	8.192042e-01
7.35	8.180432e-01
7.40	8.168783e-01
7.45	8.156816e-01
7.50	8.182350e-01
7.55	8.208766e-01
7.60	8.185420e-01
7.65	8.161452e-01
7.70	8.125188e-01
7.75	8.088071e-01
7.80	8.096734e-01
7.85	8.105659e-01
7.90	8.063569e-01
7.95	8.020292e-01
8.00	8.070418e-01
8.05	8.122443e-01
8.10	8.025898e-01
8.15	7.927891e-01
8.20	7.971919e-01
8.25	8.017458e-01
8.30	7.951281e-01
8.35	7.883389e-01
8.40	7.925375e-01
8.45	7.968640e-01
8.50	7.907987e-01
8.55	7.845984e-01
8.60	7.873139e-01
8.65	7.901216e-01
8.70	7.891170e-01
8.75	7.880836e-01
8.80	7.912091e-01
8.85	7.944330e-01
8.90	7.903830e-01
8.95	7.862045e-01
9.00	7.848204e-01
9.05	7.834040e-01
9.10	7.813201e-01
9.15	7.791841e-01
9.20	7.800614e-01
9.25	7.809699e-01
9.30	7.819909e-01
9.35	7.830419e-01
9.40	7.784029e-01
9.45	7.736738e-01
9.50	7.701960e-01
9.55	7.666159e-01
9.60	7.731258e-01
9.65	7.798580e-01
9.70	7.771442e-01
9.75	7.743453e-01
9.80	7.748682e-01
9.85	7.754011e-01
9.90	7.754272e-01
9.95	7.754541e-01
10.00	7.782959e-01
10.05	7.812276e-01
10.10	7.759863e-01
10.15	7.705894e-01
10.20	7.745657e-01
10.25	7.786591e-01
10.30	7.815051e-01
10.35	7.844438e-01
10.40	7.786910e-01
10.45	7.728058e-01
10.50	7.748238e-01
10.55	7.769024e-01
10.60	7.754862e-01
10.65	7.740364e-01
10.70	7.754582e-01
10.75	7.769191e-01
10.80	7.717810e-01
10.85	7.665583e-01
10.90	7.685535e-01
10.95	7.706242e-01
11.00	7.720702e-01
11.05	7.735554e-01
11.10	7.676715e-01
11.15	7.616523e-01
11.20	7.607424e-01
11.25	7.598083e-01
11.30	7.656696e-01
11.35	7.717517e-01
11.40	7.653351e-01
11.45	7.587949e-01
11.50	7.642487e-01
11.55	7.698770e-01
11.60	7.748215e-01
11.65	7.799210e-01
11.70	7.741829e-01
11.75	7.683096e-01
11.80	7.664698e-01
11.85	7.646038e-01
11.90	7.663912e-01
11.95	7.682376e-01
12.00	7.708521e-01
12.05	7.735713e-01
12.10	7.678315e-01
12.15	7.620233e-01
12.20	7.676305e-01
12.25	7.734349e-01
12.30	7.690664e-01
12.35	7.646087e-01
12.40	7.615918e-01
12.45	7.584944e-01
12.50	7.619863e-01
12.55	7.655683e-01
12.60	7.636744e-01
12.65	7.617351e-01
12.70	7.627584e-01
12.75	7.638123e-01
12.80	7.645882e-01
12.85	7.653833e-01
12.90	7.647625e-01
12.95	7.641271e-01
13.00	7.666371e-01
13.05	7.692210e-01
13.10	7.623015e-01
13.15	7.552627e-01
13.20	7.564576e-01
13.25	7.576814e-01
13.30	7.578184e-01
13.35	7.579588e-01
13.40	7.592916e-01
13.45	7.606543e-01
13.50	7.602772e-01
13.55	7.598887e-01
13.60	7.643156e-01
13.65	7.689118e-01
13.70	7.672033e-01
13.75	7.654446e-01
13.80	7.648228e-01
13.85	7.641929e-01
13.90	7.604389e-01
13.95	7.566016e-01
14.00	7.556049e-01
14.05	7.545772e-01
14.10	7.550092e-01
14.15	7.554500e-01
14.20	7.613890e-01
14.25	7.675004e-01
14.30	7.711738e-01
14.35	7.749926e-01
14.40	7.629064e-01
14.45	7.509237e-01
14.50	7.580057e-01
14.55	7.653319e-01
14.60	7.667359e-01
14.65	7.682016e-01
14.70	7.616750e-01
14.75	7.551481e-01
14.80	7.678609e-01
14.85	7.810860e-01
14.90	7.671611e-01
14.95	7.530593e-01
15.00	7.543573e-01
15.05	7.556694e-01
15.10	7.561326e-01
15.15	7.566162e-01
15.20	7.541687e-01
15.25	7.516558e-01
15.30	7.499863e-01
15.35	7.483196e-01
15.40	7.559121e-01
15.45	7.639571e-01
15.50	7.595920e-01
15.55	7.551701e-01
15.60	7.574348e-01
15.65	7.597107e-01
15.70	7.587882e-01
15.75	7.578289e-01
15.80	7.597309e-01
15.85	7.616693e-01
15.90	7.564557e-01
15.95	7.511045e-01
16.00	7.534193e-01
16.05	7.557759e-01
16.10	7.642997e-01
16.15	7.731318e-01
16.20	7.675090e-01
16.25	7.617835e-01
16.30	7.514196e-01
16.35	7.410391e-01
16.40	7.499850e-01
16.45	7.593398e-01
16.50	7.655262e-01
16.55	7.718446e-01
16.60	7.601678e-01
16.65	7.483044e-01
16.70	7.493089e-01
16.75	7.503182e-01
16.80	7.612557e-01
16.85	7.728064e-01
16.90	7.702849e-01
16.95	7.677165e-01
17.00	7.683831e-01
17.05	7.690674e-01
17.10	7.611938e-01
17.15	7.533821e-01
17.20	7.521009e-01
17.25	7.507840e-01
17.30	7.575747e-01
17.35	7.645797e-01
17.40	7.662055e-01
17.45	7.678815e-01
17.50	7.687179e-01
17.55	7.695518e-01
17.60	7.582718e-01
17.65	7.465551e-01
17.70	7.587450e-01
17.75	7.713143e-01
17.80	7.713845e-01
17.85	7.714563e-01
17.90	7.775821e-01
17.95	7.837990e-01
18.00	7.794905e-01
18.05	7.751319e-01
18.10	7.743820e-01
18.15	7.736185e-01
18.20	7.708743e-01
18.25	7.680512e-01
18.30	7.659151e-01
18.35	7.637464e-01
18.40	7.572089e-01
18.45	7.504978e-01
18.50	7.568957e-01
18.55	7.634131e-01
18.60	7.754139e-01
18.65	7.878891e-01
18.70	7.791273e-01
18.75	7.703088e-01
18.80	7.830947e-01
18.85	7.962548e-01
18.90	7.969732e-01
18.95	7.977046e-01
19.00	7.887543e-01
19.05	7.795060e-01
19.10	7.742931e-01
19.15	7.691473e-01
19.20	7.632711e-01
19.25	7.571866e-01
19.30	7.688908e-01
19.35	7.806812e-01
19.40	7.707750e-01
19.45	7.606500e-01
19.50	7.632244e-01
19.55	7.658213e-01
19.60	7.633636e-01
19.65	7.608408e-01
19.70	7.690040e-01
19.75	7.773051e-01
19.80	7.556646e-01
19.85	7.338171e-01
19.90	7.521783e-01
19.95	7.714445e-01
20.00	7.789001e-01
20.05	7.864258e-01
20.10	7.843317e-01
20.15	7.821694e-01
20.20	7.733589e-01
20.25	7.646313e-01
20.30	7.762866e-01
20.35	7.885449e-01
20.40	7.869557e-01
20.45	7.853284e-01
20.50	7.649303e-01
20.55	7.453431e-01
20.60	7.827002e-01
20.65	8.240905e-01
20.70	7.940147e-01
20.75	7.651003e-01
20.80	7.753837e-01
20.85	7.860410e-01
20.90	7.745621e-01
20.95	7.631617e-01
21.00	7.682331e-01
21.05	7.734073e-01
21.10	7.522269e-01
21.15	7.310373e-01
21.20	7.558964e-01
21.25	7.824402e-01
21.30	7.827131e-01
21.35	7.829925e-01
21.40	7.820667e-01
21.45	7.811308e-01
21.50	7.942499e-01
21.55	8.077832e-01
21.60	7.982406e-01
21.65	7.886166e-01
21.70	7.704323e-01
21.75	7.526537e-01
21.80	7.610607e-01
21.85	7.697666e-01
21.90	7.753478e-01
21.95	7.811120e-01
22.00	7.813658e-01
22.05	7.816221e-01
22.10	7.803879e-01
22.15	7.790970e-01
22.20	7.889484e-01
22.25	7.988491e-01
22.30	7.848474e-01
22.35	7.709233e-01
22.40	7.613066e-01
22.45	7.513596e-01
22.50	7.504981e-01
22.55	7.496415e-01
22.60	7.594313e-01
22.65	7.693884e-01
22.70	7.624275e-01
22.75	7.553706e-01
22.80	7.651421e-01
22.85	7.753668e-01
22.90	7.723900e-01
22.95	7.693995e-01
23.00	7.657982e-01
23.05	7.622047e-01
23.10	7.644078e-01
23.15	7.666600e-01
23.20	7.420821e-01
23.25	7.171589e-01
23.30	7.537525e-01
23.35	7.910484e-01
23.40	7.854293e-01
23.45	7.798394e-01
23.50	7.721725e-01
23.55	7.640980e-01
23.60	7.631735e-01
23.65	7.622417e-01
23.70	7.780258e-01
23.75	7.943425e-01
23.80	7.850169e-01
23.85	7.756980e-01
23.90	7.641952e-01
23.95	7.528652e-01
24.00	7.554474e-01
24.05	7.581506e-01
24.10	7.597848e-01
24.15	7.614446e-01
24.20	7.701745e-01
24.25	7.792729e-01
24.30	7.823635e-01
24.35	7.854990e-01
24.40	7.997586e-01
24.45	8.145832e-01
24.50	7.700125e-01
24.55	7.276729e-01
24.60	7.613607e-01
24.65	7.974129e-01
24.70	7.875752e-01
24.75	7.777294e-01
24.80	7.707239e-01
24.85	7.636833e-01
24.90	7.667698e-01
24.95	7.698969e-01
25.00	7.505756e-01
25.05	7.305948e-01
25.10	7.691885e-01
25.15	8.098274e-01
25.20	7.910829e-01
25.25	7.729242e-01
25.30	7.632355e-01
25.35	7.536832e-01
25.40	7.721771e-01
25.45	7.918484e-01
25.50	7.873151e-01
25.55	7.826753e-01
25.60	7.671346e-01
25.65	7.519716e-01
25.70	7.619939e-01
25.75	7.726701e-01
25.80	7.736545e-01
25.85	7.746136e-01
25.90	7.545687e-01
25.95	7.339639e-01
26.00	7.444624e-01
26.05	7.550827e-01
26.10	7.652666e-01
26.15	7.759237e-01
26.20	7.498694e-01
26.25	7.246795e-01
26.30	7.268873e-01
26.35	7.291780e-01
26.40	7.349532e-01
26.45	7.407653e-01
26.50	7.303124e-01
26.55	7.195557e-01
26.60	7.319214e-01
26.65	7.443348e-01
26.70	7.551076e-01
26.75	7.666020e-01
26.80	7.740266e-01
26.85	7.815038e-01
26.90	7.612213e-01
26.95	7.413041e-01
27.00	7.611086e-01
27.05	7.819167e-01
27.10	8.047542e-01
27.15	8.283405e-01
27.20	7.943558e-01
27.25	7.607943e-01
27.30	7.853751e-01
27.35	8.110761e-01
27.40	7.830980e-01
27.45	7.561717e-01
27.50	7.547726e-01
27.55	7.533274e-01
27.60	7.337406e-01
27.65	7.146842e-01
27.70	7.283668e-01
27.75	7.422594e-01
27.80	7.321590e-01
27.85	7.217181e-01
27.90	7.528958e-01
27.95	7.867592e-01
28.00	8.027285e-01
28.05	8.191456e-01
28.10	7.951098e-01
28.15	7.726797e-01
28.20	7.646775e-01
28.25	7.564017e-01
28.30	7.555008e-01
28.35	7.545768e-01
28.40	7.295323e-01
28.45	7.050424e-01
28.50	7.144906e-01
28.55	7.243470e-01
28.60	7.258590e-01
28.65	7.274174e-01
28.70	7.236550e-01
28.75	7.200741e-01
28.80	7.347813e-01
28.85	7.502459e-01
28.90	7.719026e-01
28.95	7.944430e-01
29.00	7.744839e-01
29.05	7.541673e-01
29.10	7.451713e-01
29.15	7.359653e-01
29.20	7.503470e-01
29.25	7.653019e-01
29.30	7.687324e-01
29.35	7.721899e-01
29.40	7.369534e-01
29.45	7.028775e-01
29.50	7.217246e-01
29.55	7.410616e-01
29.60	7.532857e-01
29.65	7.661803e-01
29.70	7.510959e-01
29.75	7.362822e-01
29.80	7.428237e-01
29.85	7.495153e-01
29.90	7.563624e-01
29.95	7.633703e-01
30.00	7.705449e-01


==> anc/Fig11_data/Fig11_cquark_RAA_170MeV.txt <==
# Figure 11: R_AA of heavy quarks vs pT
# c-quark: 170 MeV (dashed, color C0)
# Columns:
# 1: pT [GeV/c]
# 2: R_AA (constructed exactly as plotted)
#
0.05	2.107085e+00
0.15	2.097934e+00
0.25	2.056376e+00
0.35	2.031166e+00
0.45	1.987907e+00
0.55	1.933534e+00
0.65	1.876241e+00
0.75	1.806519e+00
0.85	1.732045e+00
0.95	1.658114e+00
1.05	1.578620e+00
1.15	1.491580e+00
1.25	1.407826e+00
1.35	1.311855e+00
1.45	1.227997e+00
1.55	1.146942e+00
1.65	1.063124e+00
1.75	9.885309e-01
1.85	9.138210e-01
1.95	8.462085e-01
2.05	7.875166e-01
2.15	7.326061e-01
2.25	6.791058e-01
2.35	6.328244e-01
2.45	5.894467e-01
2.55	5.535891e-01
2.65	5.179424e-01
2.75	4.895260e-01
2.85	4.605202e-01
2.95	4.350842e-01
3.05	4.149073e-01
3.15	3.950614e-01
3.25	3.781120e-01
3.35	3.612674e-01
3.45	3.470914e-01
3.55	3.353675e-01
3.65	3.235203e-01
3.75	3.118159e-01
3.85	3.033297e-01
3.95	2.961270e-01
4.05	2.868847e-01
4.15	2.830128e-01
4.25	2.742796e-01
4.35	2.681115e-01
4.45	2.640353e-01
4.55	2.585722e-01
4.65	2.579281e-01
4.75	2.562027e-01
4.85	2.504961e-01
4.95	2.471072e-01
5.05	2.462618e-01
5.15	2.425541e-01
5.25	2.406243e-01
5.35	2.352584e-01
5.45	2.389700e-01
5.55	2.353271e-01
5.65	2.323212e-01
5.75	2.328009e-01
5.85	2.307514e-01
5.95	2.323563e-01
6.05	2.316663e-01
6.15	2.292131e-01
6.25	2.258364e-01
6.35	2.266245e-01
6.45	2.289759e-01
6.55	2.256600e-01
6.65	2.249129e-01
6.75	2.310634e-01
6.85	2.248298e-01
6.95	2.293902e-01
7.05	2.308236e-01
7.15	2.316184e-01
7.25	2.257541e-01
7.35	2.278342e-01
7.45	2.307748e-01
7.55	2.266973e-01
7.65	2.290072e-01
7.75	2.350886e-01
7.85	2.310510e-01
7.95	2.298399e-01
8.05	2.300082e-01
8.15	2.348362e-01
8.25	2.351708e-01
8.35	2.349386e-01
8.45	2.372712e-01
8.55	2.352117e-01
8.65	2.357125e-01
8.75	2.376284e-01
8.85	2.400323e-01
8.95	2.421089e-01
9.05	2.353671e-01
9.15	2.475757e-01
9.25	2.356400e-01
9.35	2.512231e-01
9.45	2.421606e-01
9.55	2.453945e-01
9.65	2.477655e-01
9.75	2.492592e-01
9.85	2.410338e-01
9.95	2.448520e-01
10.05	2.460440e-01
10.15	2.544030e-01
10.25	2.497300e-01
10.35	2.550114e-01
10.45	2.554842e-01
10.55	2.534447e-01
10.65	2.522905e-01
10.75	2.575869e-01
10.85	2.558924e-01
10.95	2.628684e-01
11.05	2.589839e-01
11.15	2.531011e-01
11.25	2.666041e-01
11.35	2.705280e-01
11.45	2.526103e-01
11.55	2.578936e-01
11.65	2.633387e-01
11.75	2.725401e-01
11.85	2.799263e-01
11.95	2.758019e-01
12.05	2.710881e-01
12.15	2.820389e-01
12.25	2.806974e-01
12.35	2.797584e-01
12.45	2.637845e-01
12.55	2.810116e-01
12.65	2.796289e-01
12.75	2.946133e-01
12.85	2.787744e-01
12.95	2.669949e-01
13.05	2.830599e-01
13.15	2.905849e-01
13.25	2.743271e-01
13.35	3.099984e-01
13.45	2.911252e-01
13.55	2.842545e-01
13.65	2.843244e-01
13.75	2.729671e-01
13.85	2.940634e-01
13.95	3.178390e-01
14.05	2.920078e-01
14.15	2.743287e-01
14.25	3.154435e-01
14.35	2.856659e-01
14.45	2.883951e-01
14.55	2.913704e-01
14.65	3.087151e-01
14.75	3.019509e-01
14.85	3.036236e-01
14.95	2.932468e-01
15.05	3.028027e-01
15.15	2.944107e-01
15.25	3.084947e-01
15.35	2.848176e-01
15.45	2.862199e-01
15.55	3.002356e-01
15.65	3.074478e-01
15.75	3.075325e-01
15.85	3.187005e-01
15.95	3.212179e-01
16.05	3.125311e-01
16.15	3.025927e-01
16.25	2.885075e-01
16.35	3.035884e-01
16.45	3.153318e-01
16.55	3.168444e-01
16.65	3.079320e-01
16.75	3.323910e-01
16.85	3.044228e-01
16.95	3.072573e-01
17.05	3.333491e-01
17.15	3.173896e-01
17.25	3.246260e-01
17.35	3.053016e-01
17.45	3.304960e-01
17.55	3.202097e-01
17.65	3.023263e-01
17.75	3.332351e-01
17.85	3.257495e-01
17.95	3.044253e-01
18.05	3.487797e-01
18.15	3.061223e-01
18.25	3.620604e-01
18.35	3.004161e-01
18.45	3.379453e-01
18.55	3.583319e-01
18.65	3.052150e-01
18.75	3.249290e-01
18.85	3.525627e-01
18.95	3.518199e-01
19.05	2.875907e-01
19.15	3.029038e-01
19.25	3.047463e-01
19.35	3.633522e-01
19.45	3.643066e-01
19.55	3.400229e-01
19.65	3.131603e-01
19.75	3.044233e-01
19.85	3.425730e-01
19.95	3.420239e-01
20.05	3.414458e-01
20.15	3.449606e-01
20.25	3.505311e-01
20.35	3.331187e-01
20.45	3.565455e-01
20.55	2.963688e-01
20.65	3.181188e-01
20.75	3.478965e-01
20.85	3.737127e-01
20.95	3.658857e-01
21.05	3.676299e-01
21.15	3.216344e-01
21.25	3.313619e-01
21.35	3.647944e-01
21.45	3.365323e-01
21.55	4.019369e-01
21.65	4.024398e-01
21.75	3.035787e-01
21.85	3.914538e-01
21.95	3.710410e-01
22.05	4.178446e-01
22.15	3.140734e-01
22.25	3.450403e-01
22.35	3.504050e-01
22.45	3.298292e-01
22.55	3.897767e-01
22.65	3.844437e-01
22.75	3.284372e-01
22.85	4.008199e-01
22.95	3.147667e-01
23.05	3.753787e-01
23.15	3.421116e-01
23.25	3.521969e-01
23.35	3.396069e-01
23.45	3.970254e-01
23.55	3.827898e-01
23.65	3.285793e-01
23.75	4.159934e-01
23.85	3.288498e-01
23.95	3.872053e-01
24.05	2.894554e-01
24.15	4.343155e-01
24.25	3.693698e-01
24.35	3.429848e-01
24.45	3.610777e-01
24.55	3.775912e-01
24.65	4.101695e-01
24.75	3.792163e-01
24.85	3.402793e-01
24.95	3.537642e-01
25.05	3.686198e-01
25.15	3.469207e-01
25.25	3.880440e-01
25.35	4.444596e-01
25.45	3.588914e-01
25.55	4.535058e-01
25.65	4.475522e-01
25.75	3.577336e-01
25.85	4.091781e-01
25.95	4.410726e-01
26.05	3.998432e-01
26.15	4.775142e-01
26.25	3.028181e-01
26.35	3.454289e-01
26.45	4.219422e-01
26.55	3.840716e-01
26.65	4.221004e-01
26.75	3.516826e-01
26.85	4.168951e-01
26.95	3.825972e-01
27.05	3.986644e-01
27.15	4.119065e-01
27.25	3.507721e-01
27.35	4.076340e-01
27.45	3.841454e-01
27.55	3.497122e-01
27.65	4.042286e-01
27.75	3.767499e-01
27.85	3.663209e-01
27.95	4.371552e-01
28.05	3.786937e-01
28.15	3.812034e-01
28.25	4.393154e-01
28.35	4.092897e-01
28.45	4.640053e-01
28.55	5.062355e-01
28.65	3.510611e-01
28.75	3.882256e-01
28.85	3.354075e-01
28.95	4.120287e-01
29.05	2.942435e-01
29.15	4.047295e-01
29.25	4.095679e-01
29.35	3.785626e-01
29.45	4.146310e-01
29.55	3.772833e-01
29.65	3.456965e-01
29.75	4.164602e-01
29.85	4.470032e-01
29.95	5.443617e-01


==> anc/Fig11_data/Fig11_cquark_RAA_220MeV.txt <==
# Figure 11: R_AA of heavy quarks vs pT
# c-quark: 220 MeV (dashed, color C1)
# Columns:
# 1: pT [GeV/c]
# 2: R_AA (constructed exactly as plotted)
#
0.05	2.314630e+00
0.15	2.283092e+00
0.25	2.219185e+00
0.35	2.156202e+00
0.45	2.061303e+00
0.55	1.967821e+00
0.65	1.861575e+00
0.75	1.752860e+00
0.85	1.643274e+00
0.95	1.536989e+00
1.05	1.434300e+00
1.15	1.334883e+00
1.25	1.243674e+00
1.35	1.152860e+00
1.45	1.073653e+00
1.55	1.002343e+00
1.65	9.340766e-01
1.75	8.762749e-01
1.85	8.180738e-01
1.95	7.714351e-01
2.05	7.273646e-01
2.15	6.892313e-01
2.25	6.544605e-01
2.35	6.230845e-01
2.45	5.936441e-01
2.55	5.689180e-01
2.65	5.471216e-01
2.75	5.265309e-01
2.85	5.069849e-01
2.95	4.911446e-01
3.05	4.775929e-01
3.15	4.618751e-01
3.25	4.510358e-01
3.35	4.385923e-01
3.45	4.280879e-01
3.55	4.187094e-01
3.65	4.116035e-01
3.75	4.033741e-01
3.85	3.955217e-01
3.95	3.904121e-01
4.05	3.829063e-01
4.15	3.799590e-01
4.25	3.736138e-01
4.35	3.710503e-01
4.45	3.665322e-01
4.55	3.625727e-01
4.65	3.599434e-01
4.75	3.561280e-01
4.85	3.521378e-01
4.95	3.492486e-01
5.05	3.478148e-01
5.15	3.449422e-01
5.25	3.431437e-01
5.35	3.413149e-01
5.45	3.387352e-01
5.55	3.365568e-01
5.65	3.342941e-01
5.75	3.332886e-01
5.85	3.337711e-01
5.95	3.312090e-01
6.05	3.301733e-01
6.15	3.295929e-01
6.25	3.277835e-01
6.35	3.297737e-01
6.45	3.280066e-01
6.55	3.272886e-01
6.65	3.264402e-01
6.75	3.266005e-01
6.85	3.254314e-01
6.95	3.242526e-01
7.05	3.258688e-01
7.15	3.267462e-01
7.25	3.225944e-01
7.35	3.259084e-01
7.45	3.242814e-01
7.55	3.255321e-01
7.65	3.247859e-01
7.75	3.237067e-01
7.85	3.272160e-01
7.95	3.253310e-01
8.05	3.277944e-01
8.15	3.271066e-01
8.25	3.241315e-01
8.35	3.278604e-01
8.45	3.261918e-01
8.55	3.267351e-01
8.65	3.284780e-01
8.75	3.297264e-01
8.85	3.320797e-01
8.95	3.301913e-01
9.05	3.290605e-01
9.15	3.322694e-01
9.25	3.304220e-01
9.35	3.328797e-01
9.45	3.316875e-01
9.55	3.354079e-01
9.65	3.320015e-01
9.75	3.330857e-01
9.85	3.352017e-01
9.95	3.382668e-01
10.05	3.401903e-01
10.15	3.393490e-01
10.25	3.373158e-01
10.35	3.367059e-01
10.45	3.381894e-01
10.55	3.434211e-01
10.65	3.391224e-01
10.75	3.457160e-01
10.85	3.394286e-01
10.95	3.455013e-01
11.05	3.397143e-01
11.15	3.436500e-01
11.25	3.495130e-01
11.35	3.511636e-01
11.45	3.490774e-01
11.55	3.510871e-01
11.65	3.465304e-01
11.75	3.516632e-01
11.85	3.499121e-01
11.95	3.561767e-01
12.05	3.606732e-01
12.15	3.626189e-01
12.25	3.556125e-01
12.35	3.559091e-01
12.45	3.546323e-01
12.55	3.577985e-01
12.65	3.663078e-01
12.75	3.657672e-01
12.85	3.633281e-01
12.95	3.626504e-01
13.05	3.636269e-01
13.15	3.664529e-01
13.25	3.702339e-01
13.35	3.569917e-01
13.45	3.626117e-01
13.55	3.739079e-01
13.65	3.696916e-01
13.75	3.678469e-01
13.85	3.755020e-01
13.95	3.731340e-01
14.05	3.690697e-01
14.15	3.703772e-01
14.25	3.742997e-01
14.35	3.705984e-01
14.45	3.771115e-01
14.55	3.654227e-01
14.65	3.889146e-01
14.75	3.859071e-01
14.85	3.855705e-01
14.95	3.816689e-01
15.05	3.871960e-01
15.15	3.688266e-01
15.25	3.874162e-01
15.35	3.754440e-01
15.45	3.760250e-01
15.55	3.568193e-01
15.65	3.779011e-01
15.75	3.849413e-01
15.85	3.726572e-01
15.95	3.833234e-01
16.05	3.644012e-01
16.15	4.042934e-01
16.25	3.813932e-01
16.35	3.885132e-01
16.45	3.990579e-01
16.55	3.913127e-01
16.65	3.940944e-01
16.75	3.804529e-01
16.85	3.773384e-01
16.95	3.998713e-01
17.05	3.997547e-01
17.15	3.739870e-01
17.25	3.771840e-01
17.35	3.782135e-01
17.45	3.908741e-01
17.55	3.812015e-01
17.65	3.845304e-01
17.75	4.013106e-01
17.85	3.838038e-01
17.95	3.789926e-01
18.05	4.056179e-01
18.15	3.775273e-01
18.25	4.128160e-01
18.35	3.964532e-01
18.45	3.975107e-01
18.55	3.938668e-01
18.65	3.845479e-01
18.75	3.984706e-01
18.85	4.111523e-01
18.95	3.827409e-01
19.05	3.763616e-01
19.15	3.961914e-01
19.25	3.932769e-01
19.35	4.243585e-01
19.45	3.957290e-01
19.55	3.776383e-01
19.65	3.916309e-01
19.75	4.172827e-01
19.85	4.051618e-01
19.95	3.921861e-01
20.05	3.687607e-01
20.15	3.851402e-01
20.25	4.161809e-01
20.35	3.918012e-01
20.45	4.217844e-01
20.55	3.936477e-01
20.65	4.073064e-01
20.75	4.118671e-01
20.85	4.137308e-01
20.95	4.476883e-01
21.05	4.193609e-01
21.15	4.130436e-01
21.25	4.322099e-01
21.35	3.943031e-01
21.45	3.994573e-01
21.55	4.362548e-01
21.65	4.247387e-01
21.75	4.011202e-01
21.85	3.885721e-01
21.95	4.163571e-01
22.05	4.386687e-01
22.15	3.861939e-01
22.25	4.100789e-01
22.35	4.243448e-01
22.45	4.242064e-01
22.55	3.996611e-01
22.65	3.917400e-01
22.75	3.952004e-01
22.85	3.883596e-01
22.95	4.098434e-01
23.05	4.455096e-01
23.15	4.520536e-01
23.25	4.148605e-01
23.35	4.350000e-01
23.45	4.283271e-01
23.55	3.903669e-01
23.65	4.104245e-01
23.75	3.999362e-01
23.85	4.021469e-01
23.95	4.495247e-01
24.05	4.142002e-01
24.15	4.089897e-01
24.25	4.315637e-01
24.35	4.193189e-01
24.45	4.202147e-01
24.55	4.394761e-01
24.65	4.017449e-01
24.75	4.431642e-01
24.85	3.876446e-01
24.95	4.296462e-01
25.05	3.891743e-01
25.15	3.946509e-01
25.25	3.806465e-01
25.35	3.927808e-01
25.45	4.345312e-01
25.55	4.099753e-01
25.65	4.207028e-01
25.75	3.759409e-01
25.85	3.801216e-01
25.95	4.020563e-01
26.05	4.254566e-01
26.15	4.184186e-01
26.25	4.003448e-01
26.35	4.188140e-01
26.45	4.580195e-01
26.55	4.386874e-01
26.65	4.289840e-01
26.75	4.388466e-01
26.85	4.375915e-01
26.95	3.833096e-01
27.05	4.038395e-01
27.15	4.137443e-01
27.25	4.304276e-01
27.35	3.744783e-01
27.45	3.980798e-01
27.55	4.309736e-01
27.65	4.459238e-01
27.75	4.278894e-01
27.85	3.461929e-01
27.95	4.738080e-01
28.05	5.070590e-01
28.15	4.035256e-01
28.25	4.332694e-01
28.35	4.476265e-01
28.45	4.763607e-01
28.55	4.681688e-01
28.65	4.134123e-01
28.75	3.773314e-01
28.85	4.123403e-01
28.95	3.922486e-01
29.05	4.526471e-01
29.15	4.191969e-01
29.25	4.108047e-01
29.35	4.127686e-01
29.45	4.447711e-01
29.55	4.369037e-01
29.65	4.041290e-01
29.75	4.444565e-01
29.85	3.674605e-01
29.95	3.625000e-01


==> anc/Fig12_data/Fig12_C0_20_band_primordial.txt <==
# Figure 12: pT spectra (band)
# Panel=C0_20; band=primordial
# Columns:
# 1: pT [GeV/c]
# 2: lower
# 3: upper
#
0.00	3.758671e-06	2.946712e-06
0.20	3.741312e-06	2.933103e-06
0.40	3.666700e-06	2.874608e-06
0.60	3.593473e-06	2.817200e-06
0.80	3.515115e-06	2.755769e-06
1.00	3.434601e-06	2.692648e-06
1.20	3.346575e-06	2.623638e-06
1.40	3.254498e-06	2.551451e-06
1.60	3.148805e-06	2.468591e-06
1.80	3.013999e-06	2.362906e-06
2.00	2.868394e-06	2.248755e-06
2.20	2.723011e-06	2.134778e-06
2.40	2.592418e-06	2.032396e-06
2.60	2.473324e-06	1.939029e-06
2.80	2.362670e-06	1.852279e-06
3.00	2.256622e-06	1.769140e-06
3.20	2.153191e-06	1.688052e-06
3.40	2.046938e-06	1.604752e-06
3.60	1.946272e-06	1.525832e-06
3.80	1.846655e-06	1.447735e-06
4.00	1.750336e-06	1.372223e-06
4.20	1.658697e-06	1.300380e-06
4.40	1.574464e-06	1.234344e-06
4.60	1.494656e-06	1.171776e-06
4.80	1.411460e-06	1.106552e-06
5.00	1.339538e-06	1.050167e-06
5.20	1.263464e-06	9.905265e-07
5.40	1.199278e-06	9.402066e-07
5.60	1.130927e-06	8.866209e-07
5.80	1.072769e-06	8.410260e-07
6.00	1.012654e-06	7.938976e-07
6.20	9.573524e-07	7.505422e-07
6.40	9.003370e-07	7.058435e-07
6.60	8.520434e-07	6.679824e-07
6.80	8.004489e-07	6.275335e-07
7.00	7.545841e-07	5.915766e-07
7.20	7.114127e-07	5.577312e-07
7.40	6.699200e-07	5.252019e-07
7.60	6.291538e-07	4.932421e-07
7.80	5.888570e-07	4.616504e-07
8.00	5.541714e-07	4.344577e-07
8.20	5.216942e-07	4.089962e-07
8.40	4.899290e-07	3.840931e-07
8.60	4.595969e-07	3.603134e-07
8.80	4.305028e-07	3.375043e-07
9.00	4.044739e-07	3.170982e-07
9.20	3.788652e-07	2.970216e-07
9.40	3.551603e-07	2.784375e-07
9.60	3.327643e-07	2.608796e-07
9.80	3.110927e-07	2.438895e-07
10.00	2.906760e-07	2.278833e-07
10.20	2.708649e-07	2.123519e-07
10.40	2.535520e-07	1.987790e-07
10.60	2.373801e-07	1.861005e-07
10.80	2.221765e-07	1.741813e-07
11.00	2.078338e-07	1.629369e-07
11.20	1.944862e-07	1.524727e-07
11.40	1.818599e-07	1.425740e-07
11.60	1.694649e-07	1.328566e-07
11.80	1.576937e-07	1.236283e-07
12.00	1.469277e-07	1.151879e-07
12.20	1.368523e-07	1.072891e-07
12.40	1.272902e-07	9.979255e-08
12.60	1.183579e-07	9.278985e-08
12.80	1.103937e-07	8.654612e-08
13.00	1.030349e-07	8.077697e-08
13.20	9.617621e-08	7.539994e-08
13.40	8.977669e-08	7.038286e-08
13.60	8.387373e-08	6.575507e-08
13.80	7.829216e-08	6.137925e-08
14.00	7.297003e-08	5.720683e-08
14.20	6.808711e-08	5.337873e-08
14.40	6.347366e-08	4.976189e-08
14.60	5.920516e-08	4.641548e-08
14.80	5.518896e-08	4.326688e-08
15.00	5.138040e-08	4.028105e-08
15.20	4.791377e-08	3.756330e-08
15.40	4.465251e-08	3.500654e-08
15.60	4.159350e-08	3.260835e-08
15.80	3.875004e-08	3.037914e-08
16.00	3.609899e-08	2.830077e-08
16.20	3.364718e-08	2.637862e-08
16.40	3.125783e-08	2.450542e-08
16.60	2.913039e-08	2.283755e-08
16.80	2.715388e-08	2.128801e-08
17.00	2.533788e-08	1.986432e-08
17.20	2.361025e-08	1.850989e-08
17.40	2.198804e-08	1.723812e-08
17.60	2.046868e-08	1.604698e-08
17.80	1.908020e-08	1.495843e-08
18.00	1.779644e-08	1.395200e-08
18.20	1.660388e-08	1.301706e-08
18.40	1.550122e-08	1.215260e-08
18.60	1.447238e-08	1.134602e-08
18.80	1.350819e-08	1.059011e-08
19.00	1.261367e-08	9.888828e-09
19.20	1.178691e-08	9.240666e-09
19.40	1.101668e-08	8.636827e-09
19.60	1.029470e-08	8.070811e-09
19.80	9.628380e-09	7.548429e-09
20.00	9.008844e-09	7.062726e-09
20.20	8.426070e-09	6.605845e-09
20.40	7.884014e-09	6.180886e-09
20.60	7.380337e-09	5.786015e-09
20.80	6.906266e-09	5.414354e-09
21.00	6.464734e-09	5.068203e-09
21.20	6.053870e-09	4.746095e-09
21.40	5.670715e-09	4.445710e-09
21.60	5.313696e-09	4.165816e-09
21.80	4.981345e-09	3.905260e-09
22.00	4.669117e-09	3.660481e-09
22.20	4.378605e-09	3.432726e-09
22.40	4.106141e-09	3.219120e-09
22.60	3.851952e-09	3.019842e-09
22.80	3.611281e-09	2.831162e-09
23.00	3.388956e-09	2.656864e-09
23.20	3.180487e-09	2.493429e-09
23.40	2.985672e-09	2.340698e-09
23.60	2.803527e-09	2.197901e-09
23.80	2.632872e-09	2.064111e-09
24.00	2.473025e-09	1.938795e-09
24.20	2.322176e-09	1.820533e-09
24.40	2.182149e-09	1.710755e-09
24.60	2.050620e-09	1.607639e-09
24.80	1.927620e-09	1.511210e-09
25.00	1.813219e-09	1.421522e-09
25.20	1.706130e-09	1.337567e-09
25.40	1.605642e-09	1.258786e-09
25.60	1.510843e-09	1.184466e-09
25.80	1.422128e-09	1.114915e-09
26.00	1.338268e-09	1.049171e-09
26.20	1.260165e-09	9.879401e-10
26.40	1.186945e-09	9.305374e-10
26.60	1.118293e-09	8.767162e-10
26.80	1.053666e-09	8.260501e-10
27.00	9.926388e-10	7.782060e-10
27.20	9.359496e-10	7.337630e-10
27.40	8.827682e-10	6.920700e-10
27.60	8.327682e-10	6.528711e-10
27.80	7.858662e-10	6.161010e-10
28.00	7.417206e-10	5.814919e-10
28.20	7.000333e-10	5.488100e-10
28.40	6.608808e-10	5.181153e-10
28.60	6.239591e-10	4.891696e-10
28.80	5.894579e-10	4.621215e-10
29.00	5.568551e-10	4.365616e-10
29.20	5.263012e-10	4.126081e-10
29.40	4.972016e-10	3.897947e-10
29.60	4.699923e-10	3.684631e-10
29.80	4.443758e-10	3.483804e-10
30.00	4.203306e-10	3.295295e-10


==> anc/Fig12_data/Fig12_C0_20_band_regeneration.txt <==
# Figure 12: pT spectra (band)
# Panel=C0_20; band=regeneration
# Columns:
# 1: pT [GeV/c]
# 2: lower
# 3: upper
#
0.00	4.031488e-04	3.005604e-04
0.20	4.012173e-04	2.991204e-04
0.40	3.961818e-04	2.953661e-04
0.60	3.876638e-04	2.890159e-04
0.80	3.762620e-04	2.805155e-04
1.00	3.621725e-04	2.700115e-04
1.20	3.457135e-04	2.577410e-04
1.40	3.273092e-04	2.440202e-04
1.60	3.074729e-04	2.292319e-04
1.80	2.868509e-04	2.138577e-04
2.00	2.657914e-04	1.981573e-04
2.20	2.447640e-04	1.824809e-04
2.40	2.240345e-04	1.670265e-04
2.60	2.037602e-04	1.519115e-04
2.80	1.843513e-04	1.374415e-04
3.00	1.658945e-04	1.236814e-04
3.20	1.485186e-04	1.107272e-04
3.40	1.323875e-04	9.870094e-05
3.60	1.174778e-04	8.758521e-05
3.80	1.038641e-04	7.743572e-05
4.00	9.156314e-05	6.826486e-05
4.20	8.043982e-05	5.997200e-05
4.40	7.045809e-05	5.253021e-05
4.60	6.155429e-05	4.589203e-05
4.80	5.363800e-05	3.999009e-05
5.00	4.664943e-05	3.477979e-05
5.20	4.050349e-05	3.019770e-05
5.40	3.511125e-05	2.617751e-05
5.60	3.039575e-05	2.266187e-05
5.80	2.628597e-05	1.959781e-05
6.00	2.271567e-05	1.693596e-05
6.20	1.961965e-05	1.462771e-05
6.40	1.694523e-05	1.263377e-05
6.60	1.462842e-05	1.090645e-05
6.80	1.262156e-05	9.410217e-06
7.00	1.089338e-05	8.121757e-06
7.20	9.401817e-06	7.009701e-06
7.40	8.115720e-06	6.050834e-06
7.60	7.007710e-06	5.224740e-06
7.80	6.050775e-06	4.511282e-06
8.00	5.224436e-06	3.895192e-06
8.20	4.511387e-06	3.363566e-06
8.40	3.897892e-06	2.906163e-06
8.60	3.371166e-06	2.513452e-06
8.80	2.918815e-06	2.176193e-06
9.00	2.529800e-06	1.886155e-06
9.20	2.195268e-06	1.636738e-06
9.40	1.907113e-06	1.421897e-06
9.60	1.658400e-06	1.236464e-06
9.80	1.443739e-06	1.076418e-06
10.00	1.258365e-06	9.382080e-07
10.20	1.097813e-06	8.185047e-07
10.40	9.583053e-07	7.144909e-07
10.60	8.368144e-07	6.239103e-07
10.80	7.310105e-07	5.450255e-07
11.00	6.389669e-07	4.764000e-07
11.20	5.590746e-07	4.168342e-07
11.40	4.897850e-07	3.651735e-07
11.60	4.296884e-07	3.203667e-07
11.80	3.772989e-07	2.813063e-07
12.00	3.314500e-07	2.471224e-07
12.20	2.914094e-07	2.172690e-07
12.40	2.564163e-07	1.911789e-07
12.60	2.258695e-07	1.684039e-07
12.80	1.992667e-07	1.485694e-07
13.00	1.760158e-07	1.312340e-07
13.20	1.556075e-07	1.160180e-07
13.40	1.377138e-07	1.026768e-07
13.60	1.220770e-07	9.101836e-08
13.80	1.083178e-07	8.075969e-08
14.00	9.615938e-08	7.169472e-08
14.20	8.552789e-08	6.376804e-08
14.40	7.606278e-08	5.671100e-08
14.60	6.761156e-08	5.040996e-08
14.80	6.012384e-08	4.482726e-08
15.00	5.352958e-08	3.991070e-08
15.20	4.773116e-08	3.558751e-08
15.40	4.260054e-08	3.176223e-08
15.60	3.807674e-08	2.838937e-08
15.80	3.409786e-08	2.542278e-08
16.00	3.055111e-08	2.277837e-08
16.20	2.736896e-08	2.040583e-08
16.40	2.452611e-08	1.828625e-08
16.60	2.198740e-08	1.639343e-08
16.80	1.972809e-08	1.470892e-08
17.00	1.771293e-08	1.320646e-08
17.20	1.592299e-08	1.187191e-08
17.40	1.432953e-08	1.068386e-08
17.60	1.290243e-08	9.619843e-09
17.80	1.162984e-08	8.671017e-09
18.00	1.048620e-08	7.818337e-09
18.20	9.452482e-09	7.047615e-09
18.40	8.524368e-09	6.355629e-09
18.60	7.688721e-09	5.732586e-09
18.80	6.938219e-09	5.173027e-09
19.00	6.274623e-09	4.678257e-09
19.20	5.679426e-09	4.234490e-09
19.40	5.149412e-09	3.839323e-09
19.60	4.675009e-09	3.485613e-09
19.80	4.250610e-09	3.169183e-09
20.00	3.865665e-09	2.882175e-09
20.20	3.505017e-09	2.613286e-09
20.40	3.171935e-09	2.364947e-09
20.60	2.876554e-09	2.144715e-09
20.80	2.617332e-09	1.951441e-09
21.00	2.385371e-09	1.778494e-09
21.20	2.172832e-09	1.620030e-09
21.40	1.979472e-09	1.475863e-09
21.60	1.804263e-09	1.345229e-09
21.80	1.644359e-09	1.226008e-09
22.00	1.500986e-09	1.119112e-09
22.20	1.372302e-09	1.023167e-09
22.40	1.255618e-09	9.361696e-10
22.60	1.150683e-09	8.579320e-10
22.80	1.054893e-09	7.865115e-10
23.00	9.667842e-10	7.208194e-10
23.20	8.865893e-10	6.610274e-10
23.40	8.145381e-10	6.073067e-10
23.60	7.487339e-10	5.582445e-10
23.80	6.885005e-10	5.133362e-10
24.00	6.343444e-10	4.729571e-10
24.20	5.835597e-10	4.350926e-10
24.40	5.362836e-10	3.998449e-10
24.60	4.927213e-10	3.673656e-10
24.80	4.525360e-10	3.374041e-10
25.00	4.159310e-10	3.101120e-10
25.20	3.834970e-10	2.859299e-10
25.40	3.551598e-10	2.648017e-10
25.60	3.286373e-10	2.450270e-10
25.80	3.035560e-10	2.263268e-10
26.00	2.798843e-10	2.086774e-10
26.20	2.577369e-10	1.921649e-10
26.40	2.375849e-10	1.771398e-10
26.60	2.192999e-10	1.635067e-10
26.80	2.027662e-10	1.511794e-10
27.00	1.878697e-10	1.400728e-10
27.20	1.742642e-10	1.299289e-10
27.40	1.621255e-10	1.208784e-10
27.60	1.507587e-10	1.124033e-10
27.80	1.399407e-10	1.043377e-10
28.00	1.300024e-10	9.692790e-11
28.20	1.208983e-10	9.013993e-11
28.40	1.122140e-10	8.366510e-11
28.60	1.040260e-10	7.756034e-11
28.80	9.645256e-11	7.191360e-11
29.00	8.953485e-11	6.675586e-11
29.20	8.331267e-11	6.211670e-11
29.40	7.768779e-11	5.792284e-11
29.60	7.243911e-11	5.400946e-11
29.80	6.739378e-11	5.024774e-11
30.00	6.252623e-11	4.661862e-11


==> anc/Fig12_data/Fig12_C0_20_primordial_pp110.8nb.txt <==
# Figure 12: pT spectra
# Panel=C0_20; curve=pp110.8nb; linestyle=:
# Columns:
# 1: pT [GeV/c]
# 2: dN/(dpT^2 dy)
#
0.00	4.059871e-06
0.20	4.041121e-06
0.40	3.960530e-06
0.60	3.881435e-06
0.80	3.796797e-06
1.00	3.709832e-06
1.20	3.614752e-06
1.40	3.515296e-06
1.60	3.401134e-06
1.80	3.255525e-06
2.00	3.098251e-06
2.20	2.941219e-06
2.40	2.800160e-06
2.60	2.671523e-06
2.80	2.552002e-06
3.00	2.437455e-06
3.20	2.325736e-06
3.40	2.210969e-06
3.60	2.102235e-06
3.80	1.994636e-06
4.00	1.890599e-06
4.20	1.791616e-06
4.40	1.700634e-06
4.60	1.614429e-06
4.80	1.524567e-06
5.00	1.446882e-06
5.20	1.364711e-06
5.40	1.295382e-06
5.60	1.221554e-06
5.80	1.158735e-06
6.00	1.093803e-06
6.20	1.034070e-06
6.40	9.724852e-07
6.60	9.203216e-07
6.80	8.645926e-07
7.00	8.150525e-07
7.20	7.684215e-07
7.40	7.236038e-07
7.60	6.795708e-07
7.80	6.360449e-07
8.00	5.985798e-07
8.20	5.635000e-07
8.40	5.291893e-07
8.60	4.964266e-07
8.80	4.650010e-07
9.00	4.368863e-07
9.20	4.092255e-07
9.40	3.836210e-07
9.60	3.594303e-07
9.80	3.360220e-07
10.00	3.139693e-07
10.20	2.925706e-07
10.40	2.738704e-07
10.60	2.564024e-07
10.80	2.399806e-07
11.00	2.244884e-07
11.20	2.100713e-07
11.40	1.964332e-07
11.60	1.830449e-07
11.80	1.703305e-07
12.00	1.587017e-07
12.20	1.478189e-07
12.40	1.374905e-07
12.60	1.278424e-07
12.80	1.192401e-07
13.00	1.112915e-07
13.20	1.038833e-07
13.40	9.697092e-08
13.60	9.059493e-08
13.80	8.456608e-08
14.00	7.881746e-08
14.20	7.354326e-08
14.40	6.856010e-08
14.60	6.394955e-08
14.80	5.961151e-08
15.00	5.549775e-08
15.20	5.175333e-08
15.40	4.823072e-08
15.60	4.492659e-08
15.80	4.185527e-08
16.00	3.899177e-08
16.20	3.634349e-08
16.40	3.376267e-08
16.60	3.146474e-08
16.80	2.932984e-08
17.00	2.736833e-08
17.20	2.550225e-08
17.40	2.375005e-08
17.60	2.210893e-08
17.80	2.060918e-08
18.00	1.922255e-08
18.20	1.793443e-08
18.40	1.674341e-08
18.60	1.563213e-08
18.80	1.459067e-08
19.00	1.362446e-08
19.20	1.273145e-08
19.40	1.189950e-08
19.60	1.111967e-08
19.80	1.039995e-08
20.00	9.730765e-09
20.20	9.101291e-09
20.40	8.515797e-09
20.60	7.971759e-09
20.80	7.459697e-09
21.00	6.982784e-09
21.20	6.538995e-09
21.40	6.125136e-09
21.60	5.739508e-09
21.80	5.380524e-09
22.00	5.043276e-09
22.20	4.729483e-09
22.40	4.435185e-09
22.60	4.160627e-09
22.80	3.900670e-09
23.00	3.660529e-09
23.20	3.435354e-09
23.40	3.224928e-09
23.60	3.028187e-09
23.80	2.843856e-09
24.00	2.671201e-09
24.20	2.508263e-09
24.40	2.357015e-09
24.60	2.214946e-09
24.80	2.082090e-09
25.00	1.958521e-09
25.20	1.842850e-09
25.40	1.734309e-09
25.60	1.631914e-09
25.80	1.536089e-09
26.00	1.445510e-09
26.20	1.361148e-09
26.40	1.282060e-09
26.60	1.207907e-09
26.80	1.138102e-09
27.00	1.072184e-09
27.20	1.010952e-09
27.40	9.535086e-10
27.60	8.995018e-10
27.80	8.488414e-10
28.00	8.011582e-10
28.20	7.561303e-10
28.40	7.138402e-10
28.60	6.739598e-10
28.80	6.366939e-10
29.00	6.014785e-10
29.20	5.684762e-10
29.40	5.370447e-10
29.60	5.076550e-10
29.80	4.799858e-10
30.00	4.540136e-10


==> anc/Fig12_data/Fig12_C0_20_primordial_pp43.3nb.txt <==
# Figure 12: pT spectra
# Panel=C0_20; curve=pp43.3nb; linestyle=--
# Columns:
# 1: pT [GeV/c]
# 2: dN/(dpT^2 dy)
#
0.00	2.117875e-06
0.20	2.108094e-06
0.40	2.066052e-06
0.60	2.024792e-06
0.80	1.980640e-06
1.00	1.935273e-06
1.20	1.885674e-06
1.40	1.833791e-06
1.60	1.774238e-06
1.80	1.698279e-06
2.00	1.616236e-06
2.20	1.534318e-06
2.40	1.460733e-06
2.60	1.393628e-06
2.80	1.331279e-06
3.00	1.271525e-06
3.20	1.213245e-06
3.40	1.153375e-06
3.60	1.096653e-06
3.80	1.040523e-06
4.00	9.862511e-07
4.20	9.346158e-07
4.40	8.871536e-07
4.60	8.421843e-07
4.80	7.953068e-07
5.00	7.547814e-07
5.20	7.119160e-07
5.40	6.757499e-07
5.60	6.372365e-07
5.80	6.044663e-07
6.00	5.705939e-07
6.20	5.394334e-07
6.40	5.073073e-07
6.60	4.800956e-07
6.80	4.510239e-07
7.00	4.251808e-07
7.20	4.008553e-07
7.40	3.774756e-07
7.60	3.545054e-07
7.80	3.317996e-07
8.00	3.122555e-07
8.20	2.939558e-07
8.40	2.760572e-07
8.60	2.589662e-07
8.80	2.425727e-07
9.00	2.279064e-07
9.20	2.134768e-07
9.40	2.001200e-07
9.60	1.875006e-07
9.80	1.752895e-07
10.00	1.637854e-07
10.20	1.526226e-07
10.40	1.428674e-07
10.60	1.337551e-07
10.80	1.251884e-07
11.00	1.171068e-07
11.20	1.095859e-07
11.40	1.024715e-07
11.60	9.548734e-08
11.80	8.885471e-08
12.00	8.278842e-08
12.20	7.711132e-08
12.40	7.172339e-08
12.60	6.669037e-08
12.80	6.220285e-08
13.00	5.805642e-08
13.20	5.419181e-08
13.40	5.058591e-08
13.60	4.725981e-08
13.80	4.411480e-08
14.00	4.111597e-08
14.20	3.836462e-08
14.40	3.576511e-08
14.60	3.335996e-08
14.80	3.109698e-08
15.00	2.895099e-08
15.20	2.699768e-08
15.40	2.516007e-08
15.60	2.343643e-08
15.80	2.183425e-08
16.00	2.034047e-08
16.20	1.895897e-08
16.40	1.761265e-08
16.60	1.641392e-08
16.80	1.530023e-08
17.00	1.427698e-08
17.20	1.330352e-08
17.40	1.238947e-08
17.60	1.153336e-08
17.80	1.075100e-08
18.00	1.002765e-08
18.20	9.355686e-09
18.40	8.734377e-09
18.60	8.154665e-09
18.80	7.611376e-09
19.00	7.107347e-09
19.20	6.641496e-09
19.40	6.207502e-09
19.60	5.800693e-09
19.80	5.425244e-09
20.00	5.076157e-09
20.20	4.747785e-09
20.40	4.442356e-09
20.60	4.158553e-09
20.80	3.891431e-09
21.00	3.642644e-09
21.20	3.411136e-09
21.40	3.195242e-09
21.60	2.994075e-09
21.80	2.806808e-09
22.00	2.630878e-09
22.20	2.467185e-09
22.40	2.313662e-09
22.60	2.170435e-09
22.80	2.034826e-09
23.00	1.909554e-09
23.20	1.792089e-09
23.40	1.682318e-09
23.60	1.579686e-09
23.80	1.483528e-09
24.00	1.393460e-09
24.20	1.308462e-09
24.40	1.229562e-09
24.60	1.155450e-09
24.80	1.086144e-09
25.00	1.021683e-09
25.20	9.613423e-10
25.40	9.047209e-10
25.60	8.513053e-10
25.80	8.013174e-10
26.00	7.540656e-10
26.20	7.100571e-10
26.40	6.688004e-10
26.60	6.301177e-10
26.80	5.937028e-10
27.00	5.593160e-10
27.20	5.273737e-10
27.40	4.974079e-10
27.60	4.692347e-10
27.80	4.428071e-10
28.00	4.179327e-10
28.20	3.944434e-10
28.40	3.723824e-10
28.60	3.515783e-10
28.80	3.321382e-10
29.00	3.137677e-10
29.20	2.965517e-10
29.40	2.801551e-10
29.60	2.648236e-10
29.80	2.503897e-10
30.00	2.368410e-10


==> anc/Fig12_data/Fig12_C0_20_primordial_pp91.5nb.txt <==
# Figure 12: pT spectra
# Panel=C0_20; curve=pp91.5nb; linestyle=-.
# Columns:
# 1: pT [GeV/c]
# 2: dN/(dpT^2 dy)
#
0.00	3.352692e-06
0.20	3.337208e-06
0.40	3.270654e-06
0.60	3.205336e-06
0.80	3.135442e-06
1.00	3.063625e-06
1.20	2.985106e-06
1.40	2.902974e-06
1.60	2.808698e-06
1.80	2.688453e-06
2.00	2.558574e-06
2.20	2.428895e-06
2.40	2.312407e-06
2.60	2.206176e-06
2.80	2.107474e-06
3.00	2.012881e-06
3.20	1.920622e-06
3.40	1.825845e-06
3.60	1.736052e-06
3.80	1.647195e-06
4.00	1.561280e-06
4.20	1.479539e-06
4.40	1.404404e-06
4.60	1.333216e-06
4.80	1.259006e-06
5.00	1.194853e-06
5.20	1.126995e-06
5.40	1.069742e-06
5.60	1.008774e-06
5.80	9.568973e-07
6.00	9.032758e-07
6.20	8.539473e-07
6.40	8.030902e-07
6.60	7.600129e-07
6.80	7.139912e-07
7.00	6.730803e-07
7.20	6.345719e-07
7.40	5.975609e-07
7.60	5.611979e-07
7.80	5.252537e-07
8.00	4.943145e-07
8.20	4.653452e-07
8.40	4.370110e-07
8.60	4.099551e-07
8.80	3.840036e-07
9.00	3.607861e-07
9.20	3.379434e-07
9.40	3.167989e-07
9.60	2.968220e-07
9.80	2.774911e-07
10.00	2.592797e-07
10.20	2.416084e-07
10.40	2.261655e-07
10.60	2.117403e-07
10.80	1.981789e-07
11.00	1.853853e-07
11.20	1.734795e-07
11.40	1.622169e-07
11.60	1.511607e-07
11.80	1.406610e-07
12.00	1.310578e-07
12.20	1.220707e-07
12.40	1.135414e-07
12.60	1.055739e-07
12.80	9.846990e-08
13.00	9.190592e-08
13.20	8.578808e-08
13.40	8.007978e-08
13.60	7.481440e-08
13.80	6.983571e-08
14.00	6.508843e-08
14.20	6.073292e-08
14.40	5.661777e-08
14.60	5.281032e-08
14.80	4.922792e-08
15.00	4.583072e-08
15.20	4.273854e-08
15.40	3.982952e-08
15.60	3.710093e-08
15.80	3.456459e-08
16.00	3.219988e-08
16.20	3.001290e-08
16.40	2.788162e-08
16.60	2.598397e-08
16.80	2.422095e-08
17.00	2.260110e-08
17.20	2.106007e-08
17.40	1.961308e-08
17.60	1.825783e-08
17.80	1.701931e-08
18.00	1.587422e-08
18.20	1.481047e-08
18.40	1.382691e-08
18.60	1.290920e-08
18.80	1.204915e-08
19.00	1.125125e-08
19.20	1.051379e-08
19.40	9.826756e-09
19.60	9.182758e-09
19.80	8.588405e-09
20.00	8.035785e-09
20.20	7.515958e-09
20.40	7.032450e-09
20.60	6.583176e-09
20.80	6.160310e-09
21.00	5.766469e-09
21.20	5.399982e-09
21.40	5.058213e-09
21.60	4.739756e-09
21.80	4.443303e-09
22.00	4.164799e-09
22.20	3.905665e-09
22.40	3.662630e-09
22.60	3.435897e-09
22.80	3.221221e-09
23.00	3.022910e-09
23.20	2.836958e-09
23.40	2.663185e-09
23.60	2.500714e-09
23.80	2.348491e-09
24.00	2.205910e-09
24.20	2.071354e-09
24.40	1.946452e-09
24.60	1.829130e-09
24.80	1.719415e-09
25.00	1.617371e-09
25.20	1.521848e-09
25.40	1.432214e-09
25.60	1.347655e-09
25.80	1.268522e-09
26.00	1.193720e-09
26.20	1.124052e-09
26.40	1.058741e-09
26.60	9.975047e-10
26.80	9.398582e-10
27.00	8.854224e-10
27.20	8.348563e-10
27.40	7.874191e-10
27.60	7.428196e-10
27.80	7.009836e-10
28.00	6.616063e-10
28.20	6.244217e-10
28.40	5.894980e-10
28.60	5.565643e-10
28.80	5.257897e-10
29.00	4.967083e-10
29.20	4.694546e-10
29.40	4.434981e-10
29.60	4.192277e-10
29.80	3.963781e-10
30.00	3.749300e-10


==> anc/Fig12_data/Fig12_C20_40_band_primordial.txt <==
# Figure 12: pT spectra (band)
# Panel=C20_40; band=primordial
# Columns:
# 1: pT [GeV/c]
# 2: lower
# 3: upper
#
0.00	2.975622e-06	2.421505e-06
0.20	2.966253e-06	2.413880e-06
0.40	2.937436e-06	2.390430e-06
0.60	2.865316e-06	2.331740e-06
0.80	2.796181e-06	2.275479e-06
1.00	2.727677e-06	2.219732e-06
1.20	2.652326e-06	2.158413e-06
1.40	2.572520e-06	2.093468e-06
1.60	2.489435e-06	2.025856e-06
1.80	2.405349e-06	1.957428e-06
2.00	2.319417e-06	1.887498e-06
2.20	2.227552e-06	1.812740e-06
2.40	2.133444e-06	1.736157e-06
2.60	2.037777e-06	1.658305e-06
2.80	1.943201e-06	1.581340e-06
3.00	1.849100e-06	1.504763e-06
3.20	1.760307e-06	1.432504e-06
3.40	1.674503e-06	1.362679e-06
3.60	1.592287e-06	1.295773e-06
3.80	1.515076e-06	1.232941e-06
4.00	1.439598e-06	1.171517e-06
4.20	1.366848e-06	1.112315e-06
4.40	1.297429e-06	1.055823e-06
4.60	1.228570e-06	9.997871e-07
4.80	1.163403e-06	9.467556e-07
5.00	1.099989e-06	8.951505e-07
5.20	1.039922e-06	8.462689e-07
5.40	9.823559e-07	7.994227e-07
5.60	9.263969e-07	7.538844e-07
5.80	8.748612e-07	7.119456e-07
6.00	8.252248e-07	6.715524e-07
6.20	7.778362e-07	6.329884e-07
6.40	7.320007e-07	5.956884e-07
6.60	6.896002e-07	5.611837e-07
6.80	6.484269e-07	5.276776e-07
7.00	6.105264e-07	4.968349e-07
7.20	5.729885e-07	4.662872e-07
7.40	5.383031e-07	4.380609e-07
7.60	5.053435e-07	4.112390e-07
7.80	4.734766e-07	3.853063e-07
8.00	4.436022e-07	3.609951e-07
8.20	4.158095e-07	3.383780e-07
8.40	3.897243e-07	3.171503e-07
8.60	3.652617e-07	2.972431e-07
8.80	3.416611e-07	2.780374e-07
9.00	3.191238e-07	2.596969e-07
9.20	2.984961e-07	2.429105e-07
9.40	2.789075e-07	2.269697e-07
9.60	2.599054e-07	2.115062e-07
9.80	2.427990e-07	1.975853e-07
10.00	2.266482e-07	1.844421e-07
10.20	2.116013e-07	1.721971e-07
10.40	1.974068e-07	1.606460e-07
10.60	1.839945e-07	1.497313e-07
10.80	1.716389e-07	1.396765e-07
11.00	1.599964e-07	1.302021e-07
11.20	1.489360e-07	1.212014e-07
11.40	1.385763e-07	1.127708e-07
11.60	1.290345e-07	1.050058e-07
11.80	1.199392e-07	9.760430e-08
12.00	1.114982e-07	9.073512e-08
12.20	1.036989e-07	8.438822e-08
12.40	9.659029e-08	7.860336e-08
12.60	8.987896e-08	7.314181e-08
12.80	8.368641e-08	6.810243e-08
13.00	7.781958e-08	6.332811e-08
13.20	7.239563e-08	5.891420e-08
13.40	6.733707e-08	5.479764e-08
13.60	6.260527e-08	5.094699e-08
13.80	5.819691e-08	4.735955e-08
14.00	5.409019e-08	4.401758e-08
14.20	5.030486e-08	4.093715e-08
14.40	4.678972e-08	3.807659e-08
14.60	4.354431e-08	3.543554e-08
14.80	4.052385e-08	3.297755e-08
15.00	3.770599e-08	3.068443e-08
15.20	3.508217e-08	2.854921e-08
15.40	3.263800e-08	2.656019e-08
15.60	3.035003e-08	2.469828e-08
15.80	2.823798e-08	2.297954e-08
16.00	2.627174e-08	2.137945e-08
16.20	2.443409e-08	1.988400e-08
16.40	2.272541e-08	1.849351e-08
16.60	2.114304e-08	1.720581e-08
16.80	1.967123e-08	1.600808e-08
17.00	1.831403e-08	1.490361e-08
17.20	1.704401e-08	1.387010e-08
17.40	1.585977e-08	1.290638e-08
17.60	1.476764e-08	1.201763e-08
17.80	1.375071e-08	1.119007e-08
18.00	1.279807e-08	1.041483e-08
18.20	1.192399e-08	9.703516e-09
18.40	1.111010e-08	9.041192e-09
18.60	1.035345e-08	8.425443e-09
18.80	9.655600e-09	7.857546e-09
19.00	9.004857e-09	7.327983e-09
19.20	8.397157e-09	6.833448e-09
19.40	7.834252e-09	6.375367e-09
19.60	7.311054e-09	5.949598e-09
19.80	6.823117e-09	5.552524e-09
20.00	6.370600e-09	5.184275e-09
20.20	5.947479e-09	4.839946e-09
20.40	5.555111e-09	4.520645e-09
20.60	5.187902e-09	4.221817e-09
20.80	4.847694e-09	3.944962e-09
21.00	4.531948e-09	3.688014e-09
21.20	4.236092e-09	3.447252e-09
21.40	3.961480e-09	3.223778e-09
21.60	3.705209e-09	3.015229e-09
21.80	3.466331e-09	2.820835e-09
22.00	3.243723e-09	2.639681e-09
22.20	3.035401e-09	2.470152e-09
22.40	2.841569e-09	2.312416e-09
22.60	2.659783e-09	2.164482e-09
22.80	2.491010e-09	2.027137e-09
23.00	2.333347e-09	1.898834e-09
23.20	2.186339e-09	1.779202e-09
23.40	2.049256e-09	1.667646e-09
23.60	1.921145e-09	1.563391e-09
23.80	1.801413e-09	1.465956e-09
24.00	1.689305e-09	1.374725e-09
24.20	1.584377e-09	1.289336e-09
24.40	1.486536e-09	1.209715e-09
24.60	1.395030e-09	1.135249e-09
24.80	1.309302e-09	1.065486e-09
25.00	1.229211e-09	1.000309e-09
25.20	1.154295e-09	9.393432e-10
25.40	1.084371e-09	8.824407e-10
25.60	1.018867e-09	8.291348e-10
25.80	9.575036e-10	7.791984e-10
26.00	9.000662e-10	7.324570e-10
26.20	8.462569e-10	6.886679e-10
26.40	7.957693e-10	6.475820e-10
26.60	7.485106e-10	6.091238e-10
26.80	7.041157e-10	5.729961e-10
27.00	6.625775e-10	5.391931e-10
27.20	6.236394e-10	5.075060e-10
27.40	5.871420e-10	4.778051e-10
27.60	5.529501e-10	4.499804e-10
27.80	5.208768e-10	4.238797e-10
28.00	4.907350e-10	3.993509e-10
28.20	4.624174e-10	3.763066e-10
28.40	4.358716e-10	3.547041e-10
28.60	4.109283e-10	3.344057e-10
28.80	3.875102e-10	3.153485e-10
29.00	3.654910e-10	2.974297e-10
29.20	3.447281e-10	2.805333e-10
29.40	3.252865e-10	2.647120e-10
29.60	3.070540e-10	2.498748e-10
29.80	2.898929e-10	2.359094e-10
30.00	2.737303e-10	2.227566e-10


==> anc/Fig12_data/Fig12_C20_40_band_regeneration.txt <==
# Figure 12: pT spectra (band)
# Panel=C20_40; band=regeneration
# Columns:
# 1: pT [GeV/c]
# 2: lower
# 3: upper
#
0.00	1.249435e-04	9.730992e-05
0.20	1.243455e-04	9.684424e-05
0.40	1.227900e-04	9.563274e-05
0.60	1.201453e-04	9.357294e-05
0.80	1.166077e-04	9.081779e-05
1.00	1.122366e-04	8.741342e-05
1.20	1.071295e-04	8.343588e-05
1.40	1.014181e-04	7.898768e-05
1.60	9.526185e-05	7.419302e-05
1.80	8.886511e-05	6.921106e-05
2.00	8.233154e-05	6.412253e-05
2.20	7.581007e-05	5.904341e-05
2.40	6.938191e-05	5.403697e-05
2.60	6.309311e-05	4.913908e-05
2.80	5.707730e-05	4.445377e-05
3.00	5.135624e-05	3.999803e-05
3.20	4.596922e-05	3.580246e-05
3.40	4.097113e-05	3.190979e-05
3.60	3.635124e-05	2.831167e-05
3.80	3.213395e-05	2.502710e-05
4.00	2.832515e-05	2.206068e-05
4.20	2.488015e-05	1.937759e-05
4.40	2.178942e-05	1.697043e-05
4.60	1.903339e-05	1.482394e-05
4.80	1.658294e-05	1.291544e-05
5.00	1.442020e-05	1.123102e-05
5.20	1.251874e-05	9.750089e-06
5.40	1.085071e-05	8.450967e-06
5.60	9.392228e-06	7.315047e-06
5.80	8.121263e-06	6.325171e-06
6.00	7.017304e-06	5.465365e-06
6.20	6.060071e-06	4.719835e-06
6.40	5.233567e-06	4.076121e-06
6.60	4.517552e-06	3.518459e-06
6.80	3.897245e-06	3.035340e-06
7.00	3.363354e-06	2.619524e-06
7.20	2.902581e-06	2.260655e-06
7.40	2.505312e-06	1.951245e-06
7.60	2.163129e-06	1.684739e-06
7.80	1.867594e-06	1.454563e-06
8.00	1.612410e-06	1.255816e-06
8.20	1.392231e-06	1.084331e-06
8.40	1.202827e-06	9.368152e-07
8.60	1.040226e-06	8.101744e-07
8.80	9.005774e-07	7.014100e-07
9.00	7.804969e-07	6.078861e-07
9.20	6.772627e-07	5.274827e-07
9.40	5.883407e-07	4.582263e-07
9.60	5.115834e-07	3.984443e-07
9.80	4.453438e-07	3.468540e-07
10.00	3.881505e-07	3.023093e-07
10.20	3.386163e-07	2.637298e-07
10.40	2.955758e-07	2.302080e-07
10.60	2.580944e-07	2.010158e-07
10.80	2.254548e-07	1.755946e-07
11.00	1.970611e-07	1.534803e-07
11.20	1.724163e-07	1.342858e-07
11.40	1.510431e-07	1.176393e-07
11.60	1.325096e-07	1.032046e-07
11.80	1.163521e-07	9.062037e-08
12.00	1.022086e-07	7.960482e-08
12.20	8.985859e-08	6.998605e-08
12.40	7.906461e-08	6.157920e-08
12.60	6.964263e-08	5.424094e-08
12.80	6.144072e-08	4.785291e-08
13.00	5.427240e-08	4.226988e-08
13.20	4.797787e-08	3.736741e-08
13.40	4.245846e-08	3.306864e-08
13.60	3.763814e-08	2.931435e-08
13.80	3.339605e-08	2.601041e-08
14.00	2.964464e-08	2.308864e-08
14.20	2.636808e-08	2.053670e-08
14.40	2.345063e-08	1.826446e-08
14.60	2.084407e-08	1.623434e-08
14.80	1.853542e-08	1.443626e-08
15.00	1.650241e-08	1.285285e-08
15.20	1.471460e-08	1.146043e-08
15.40	1.313237e-08	1.022811e-08
15.60	1.173747e-08	9.141701e-09
15.80	1.051123e-08	8.186645e-09
16.00	9.418155e-09	7.335305e-09
16.20	8.436915e-09	6.571069e-09
16.40	7.560443e-09	5.888432e-09
16.60	6.777805e-09	5.278877e-09
16.80	6.081425e-09	4.736502e-09
17.00	5.460084e-09	4.252573e-09
17.20	4.908263e-09	3.822789e-09
17.40	4.417077e-09	3.440230e-09
17.60	3.977049e-09	3.097515e-09
17.80	3.584903e-09	2.792093e-09
18.00	3.232442e-09	2.517579e-09
18.20	2.913644e-09	2.269285e-09
18.40	2.627557e-09	2.046466e-09
18.60	2.369924e-09	1.845810e-09
18.80	2.138477e-09	1.665548e-09
19.00	1.934055e-09	1.506334e-09
19.20	1.750525e-09	1.363393e-09
19.40	1.587046e-09	1.236068e-09
19.60	1.440915e-09	1.122254e-09
19.80	1.310261e-09	1.020494e-09
20.00	1.191593e-09	9.280690e-10
20.20	1.080289e-09	8.413811e-10
20.40	9.775668e-10	7.613761e-10
20.60	8.865719e-10	6.905047e-10
20.80	8.067237e-10	6.283150e-10
21.00	7.352514e-10	5.726489e-10
21.20	6.696911e-10	5.215875e-10
21.40	6.100929e-10	4.751696e-10
21.60	5.561282e-10	4.331392e-10
21.80	5.068166e-10	3.947330e-10
22.00	4.626213e-10	3.603116e-10
22.20	4.229635e-10	3.294242e-10
22.40	3.869715e-10	3.013920e-10
22.60	3.546439e-10	2.762137e-10
22.80	3.251308e-10	2.532275e-10
23.00	2.979695e-10	2.320729e-10
23.20	2.732514e-10	2.128213e-10
23.40	2.510575e-10	1.955356e-10
23.60	2.307624e-10	1.797288e-10
23.80	2.121730e-10	1.652506e-10
24.00	1.955184e-10	1.522791e-10
24.20	1.798740e-10	1.400945e-10
24.40	1.652844e-10	1.287314e-10
24.60	1.518536e-10	1.182709e-10
24.80	1.394674e-10	1.086239e-10
25.00	1.281828e-10	9.983491e-11
25.20	1.181843e-10	9.204762e-11
25.40	1.094614e-10	8.525376e-11
25.60	1.012844e-10	7.888512e-11
25.80	9.355541e-11	7.286545e-11
26.00	8.626362e-11	6.718624e-11
26.20	7.942977e-11	6.186374e-11
26.40	7.321895e-11	5.702645e-11
26.60	6.758584e-11	5.263911e-11
26.80	6.249232e-11	4.867202e-11
27.00	5.790197e-11	4.509684e-11
27.20	5.370137e-11	4.182523e-11
27.40	4.996430e-11	3.891461e-11
27.60	4.646664e-11	3.619044e-11
27.80	4.313072e-11	3.359228e-11
28.00	4.006399e-11	3.120377e-11
28.20	3.726079e-11	2.902049e-11
28.40	3.458304e-11	2.693494e-11
28.60	3.205735e-11	2.496782e-11
28.80	2.972521e-11	2.315142e-11
29.00	2.759360e-11	2.149123e-11
29.20	2.567541e-11	1.999725e-11
29.40	2.394333e-11	1.864821e-11
29.60	2.232707e-11	1.738939e-11
29.80	2.077222e-11	1.617840e-11
30.00	1.927005e-11	1.500844e-11


==> anc/Fig12_data/Fig12_C20_40_primordial_pp110.8nb.txt <==
# Figure 12: pT spectra
# Panel=C20_40; curve=pp110.8nb; linestyle=:
# Columns:
# 1: pT [GeV/c]
# 2: dN/(dpT^2 dy)
#
0.00	3.267769e-06
0.20	3.257479e-06
0.40	3.225834e-06
0.60	3.146633e-06
0.80	3.070710e-06
1.00	2.995481e-06
1.20	2.912732e-06
1.40	2.825090e-06
1.60	2.733848e-06
1.80	2.641506e-06
2.00	2.547137e-06
2.20	2.446253e-06
2.40	2.342906e-06
2.60	2.237846e-06
2.80	2.133984e-06
3.00	2.030645e-06
3.20	1.933134e-06
3.40	1.838905e-06
3.60	1.748618e-06
3.80	1.663827e-06
4.00	1.580937e-06
4.20	1.501045e-06
4.40	1.424811e-06
4.60	1.349191e-06
4.80	1.277626e-06
5.00	1.207986e-06
5.20	1.142022e-06
5.40	1.078804e-06
5.60	1.017351e-06
5.80	9.607552e-07
6.00	9.062454e-07
6.20	8.542042e-07
6.40	8.038686e-07
6.60	7.573052e-07
6.80	7.120895e-07
7.00	6.704680e-07
7.20	6.292445e-07
7.40	5.911537e-07
7.60	5.549581e-07
7.80	5.199625e-07
8.00	4.871551e-07
8.20	4.566338e-07
8.40	4.279874e-07
8.60	4.011231e-07
8.80	3.752054e-07
9.00	3.504554e-07
9.20	3.278025e-07
9.40	3.062907e-07
9.60	2.854230e-07
9.80	2.666370e-07
10.00	2.489006e-07
10.20	2.323763e-07
10.40	2.167883e-07
10.60	2.020591e-07
10.80	1.884904e-07
11.00	1.757049e-07
11.20	1.635586e-07
11.40	1.521817e-07
11.60	1.417031e-07
11.80	1.317149e-07
12.00	1.224451e-07
12.20	1.138801e-07
12.40	1.060735e-07
12.60	9.870328e-08
12.80	9.190275e-08
13.00	8.545992e-08
13.20	7.950344e-08
13.40	7.394823e-08
13.60	6.875186e-08
13.80	6.391069e-08
14.00	5.940077e-08
14.20	5.524380e-08
14.40	5.138354e-08
14.60	4.781949e-08
14.80	4.450249e-08
15.00	4.140797e-08
15.20	3.852654e-08
15.40	3.584240e-08
15.60	3.332980e-08
15.80	3.101039e-08
16.00	2.885111e-08
16.20	2.683303e-08
16.40	2.495660e-08
16.60	2.321886e-08
16.80	2.160256e-08
17.00	2.011210e-08
17.20	1.871740e-08
17.40	1.741689e-08
17.60	1.621753e-08
17.80	1.510076e-08
18.00	1.405458e-08
18.20	1.309469e-08
18.40	1.220089e-08
18.60	1.136995e-08
18.80	1.060359e-08
19.00	9.888954e-09
19.20	9.221591e-09
19.40	8.603420e-09
19.60	8.028853e-09
19.80	7.493011e-09
20.00	6.996067e-09
20.20	6.531403e-09
20.40	6.100512e-09
20.60	5.697251e-09
20.80	5.323641e-09
21.00	4.976895e-09
21.20	4.651992e-09
21.40	4.350418e-09
21.60	4.068987e-09
21.80	3.806656e-09
22.00	3.562192e-09
22.20	3.333417e-09
22.40	3.120555e-09
22.60	2.920921e-09
22.80	2.735578e-09
23.00	2.562435e-09
23.20	2.400994e-09
23.40	2.250452e-09
23.60	2.109763e-09
23.80	1.978276e-09
24.00	1.855161e-09
24.20	1.739931e-09
24.40	1.632484e-09
24.60	1.531994e-09
24.80	1.437850e-09
25.00	1.349895e-09
25.20	1.267623e-09
25.40	1.190835e-09
25.60	1.118900e-09
25.80	1.051511e-09
26.00	9.884348e-10
26.20	9.293424e-10
26.40	8.738979e-10
26.60	8.219994e-10
26.80	7.732458e-10
27.00	7.276294e-10
27.20	6.848684e-10
27.40	6.447877e-10
27.60	6.072388e-10
27.80	5.720165e-10
28.00	5.389154e-10
28.20	5.078175e-10
28.40	4.786656e-10
28.60	4.512733e-10
28.80	4.255560e-10
29.00	4.013749e-10
29.20	3.785736e-10
29.40	3.572231e-10
29.60	3.372006e-10
29.80	3.183546e-10
30.00	3.006052e-10


==> anc/Fig12_data/Fig12_C20_40_primordial_pp43.3nb.txt <==
# Figure 12: pT spectra
# Panel=C20_40; curve=pp43.3nb; linestyle=--
# Columns:
# 1: pT [GeV/c]
# 2: dN/(dpT^2 dy)
#
0.00	1.704666e-06
0.20	1.699299e-06
0.40	1.682791e-06
0.60	1.641475e-06
0.80	1.601869e-06
1.00	1.562625e-06
1.20	1.519458e-06
1.40	1.473738e-06
1.60	1.426141e-06
1.80	1.377970e-06
2.00	1.328741e-06
2.20	1.276114e-06
2.40	1.222202e-06
2.60	1.167396e-06
2.80	1.113216e-06
3.00	1.059307e-06
3.20	1.008440e-06
3.40	9.592846e-07
3.60	9.121851e-07
3.80	8.679529e-07
4.00	8.247128e-07
4.20	7.830361e-07
4.40	7.432676e-07
4.60	7.038199e-07
4.80	6.664873e-07
5.00	6.301589e-07
5.20	5.957477e-07
5.40	5.627694e-07
5.60	5.307118e-07
5.80	5.011882e-07
6.00	4.727526e-07
6.20	4.456047e-07
6.40	4.193466e-07
6.60	3.950563e-07
6.80	3.714691e-07
7.00	3.497567e-07
7.20	3.282521e-07
7.40	3.083816e-07
7.60	2.894998e-07
7.80	2.712440e-07
8.00	2.541296e-07
8.20	2.382079e-07
8.40	2.232642e-07
8.60	2.092501e-07
8.80	1.957299e-07
9.00	1.828188e-07
9.20	1.710016e-07
9.40	1.597798e-07
9.60	1.488939e-07
9.80	1.390941e-07
10.00	1.298416e-07
10.20	1.212216e-07
10.40	1.130899e-07
10.60	1.054063e-07
10.80	9.832804e-08
11.00	9.165833e-08
11.20	8.532209e-08
11.40	7.938721e-08
11.60	7.392092e-08
11.80	6.871047e-08
12.00	6.387478e-08
12.20	5.940676e-08
12.40	5.533439e-08
12.60	5.148962e-08
12.80	4.794205e-08
13.00	4.458108e-08
13.20	4.147382e-08
13.40	3.857588e-08
13.60	3.586514e-08
13.80	3.333969e-08
14.00	3.098705e-08
14.20	2.881851e-08
14.40	2.680477e-08
14.60	2.494555e-08
14.80	2.321520e-08
15.00	2.160091e-08
15.20	2.009778e-08
15.40	1.869757e-08
15.60	1.738685e-08
15.80	1.617690e-08
16.00	1.505049e-08
16.20	1.399773e-08
16.40	1.301887e-08
16.60	1.211237e-08
16.80	1.126920e-08
17.00	1.049169e-08
17.20	9.764129e-09
17.40	9.085704e-09
17.60	8.460047e-09
17.80	7.877470e-09
18.00	7.331723e-09
18.20	6.830982e-09
18.40	6.364726e-09
18.60	5.931257e-09
18.80	5.531474e-09
19.00	5.158678e-09
19.20	4.810541e-09
19.40	4.488066e-09
19.60	4.188337e-09
19.80	3.908809e-09
20.00	3.649573e-09
20.20	3.407176e-09
20.40	3.182397e-09
20.60	2.972032e-09
20.80	2.777134e-09
21.00	2.596250e-09
21.20	2.426761e-09
21.40	2.269442e-09
21.60	2.122630e-09
21.80	1.985782e-09
22.00	1.858255e-09
22.20	1.738912e-09
22.40	1.627871e-09
22.60	1.523730e-09
22.80	1.427043e-09
23.00	1.336721e-09
23.20	1.252504e-09
23.40	1.173972e-09
23.60	1.100580e-09
23.80	1.031989e-09
24.00	9.677647e-10
24.20	9.076538e-10
24.40	8.516025e-10
24.60	7.991809e-10
24.80	7.500697e-10
25.00	7.041872e-10
25.20	6.612692e-10
25.40	6.212116e-10
25.60	5.836858e-10
25.80	5.485321e-10
26.00	5.156275e-10
26.20	4.848014e-10
26.40	4.558782e-10
26.60	4.288047e-10
26.80	4.033719e-10
27.00	3.795756e-10
27.20	3.572689e-10
27.40	3.363603e-10
27.60	3.167726e-10
27.80	2.983985e-10
28.00	2.811310e-10
28.20	2.649084e-10
28.40	2.497010e-10
28.60	2.354115e-10
28.80	2.219958e-10
29.00	2.093815e-10
29.20	1.974869e-10
29.40	1.863492e-10
29.60	1.759043e-10
29.80	1.660731e-10
30.00	1.568139e-10


==> anc/Fig12_data/Fig12_C20_40_primordial_pp91.5nb.txt <==
# Figure 12: pT spectra
# Panel=C20_40; curve=pp91.5nb; linestyle=-.
# Columns:
# 1: pT [GeV/c]
# 2: dN/(dpT^2 dy)
#
0.00	2.698564e-06
0.20	2.690066e-06
0.40	2.663933e-06
0.60	2.598528e-06
0.80	2.535830e-06
1.00	2.473705e-06
1.20	2.405370e-06
1.40	2.332994e-06
1.60	2.257645e-06
1.80	2.181388e-06
2.00	2.103457e-06
2.20	2.020146e-06
2.40	1.934801e-06
2.60	1.848041e-06
2.80	1.762270e-06
3.00	1.676931e-06
3.20	1.596405e-06
3.40	1.518591e-06
3.60	1.444030e-06
3.80	1.374008e-06
4.00	1.305558e-06
4.20	1.239581e-06
4.40	1.176626e-06
4.60	1.114178e-06
4.80	1.055079e-06
5.00	9.975699e-07
5.20	9.430955e-07
5.40	8.908893e-07
5.60	8.401407e-07
5.80	7.934034e-07
6.00	7.483886e-07
6.20	7.054123e-07
6.40	6.638445e-07
6.60	6.253920e-07
6.80	5.880522e-07
7.00	5.536807e-07
7.20	5.196378e-07
7.40	4.881820e-07
7.60	4.582912e-07
7.80	4.293914e-07
8.00	4.022986e-07
8.20	3.770938e-07
8.40	3.534373e-07
8.60	3.312524e-07
8.80	3.098492e-07
9.00	2.894104e-07
9.20	2.707033e-07
9.40	2.529386e-07
9.60	2.357058e-07
9.80	2.201921e-07
10.00	2.055451e-07
10.20	1.918992e-07
10.40	1.790264e-07
10.60	1.668629e-07
10.80	1.556577e-07
11.00	1.450993e-07
11.20	1.350687e-07
11.40	1.256735e-07
11.60	1.170201e-07
11.80	1.087718e-07
12.00	1.011167e-07
12.20	9.404357e-08
12.40	8.759682e-08
12.60	8.151038e-08
12.80	7.589442e-08
13.00	7.057385e-08
13.20	6.565492e-08
13.40	6.106735e-08
13.60	5.677613e-08
13.80	5.277823e-08
14.00	4.905389e-08
14.20	4.562101e-08
14.40	4.243315e-08
14.60	3.948992e-08
14.80	3.675070e-08
15.00	3.419521e-08
15.20	3.181569e-08
15.40	2.959909e-08
15.60	2.752416e-08
15.80	2.560876e-08
16.00	2.382560e-08
16.20	2.215904e-08
16.40	2.060946e-08
16.60	1.917442e-08
16.80	1.783966e-08
17.00	1.660882e-08
17.20	1.545706e-08
17.40	1.438308e-08
17.60	1.339263e-08
17.80	1.247039e-08
18.00	1.160645e-08
18.20	1.081375e-08
18.40	1.007565e-08
18.60	9.389447e-09
18.80	8.756573e-09
19.00	8.166420e-09
19.20	7.615303e-09
19.40	7.104810e-09
19.60	6.630326e-09
19.80	6.187820e-09
20.00	5.777438e-09
20.20	5.393712e-09
20.40	5.037878e-09
20.60	4.704860e-09
20.80	4.396328e-09
21.00	4.109981e-09
21.20	3.841672e-09
21.40	3.592629e-09
21.60	3.360219e-09
21.80	3.143583e-09
22.00	2.941702e-09
22.20	2.752777e-09
22.40	2.576993e-09
22.60	2.412133e-09
22.80	2.259074e-09
23.00	2.116090e-09
23.20	1.982771e-09
23.40	1.858451e-09
23.60	1.742268e-09
23.80	1.633685e-09
24.00	1.532015e-09
24.20	1.436857e-09
24.40	1.348125e-09
24.60	1.265139e-09
24.80	1.187394e-09
25.00	1.114760e-09
25.20	1.046819e-09
25.40	9.834058e-10
25.60	9.240010e-10
25.80	8.683510e-10
26.00	8.162616e-10
26.20	7.674624e-10
26.40	7.216756e-10
26.60	6.788172e-10
26.80	6.385559e-10
27.00	6.008853e-10
27.20	5.655727e-10
27.40	5.324736e-10
27.60	5.014653e-10
27.80	4.723782e-10
28.00	4.450430e-10
28.20	4.193620e-10
28.40	3.952879e-10
28.60	3.726670e-10
28.80	3.514294e-10
29.00	3.314604e-10
29.20	3.126307e-10
29.40	2.949992e-10
29.60	2.784644e-10
29.80	2.629012e-10
30.00	2.482434e-10


==> anc/Fig12_data/Fig12_C40_60_band_primordial.txt <==
# Figure 12: pT spectra (band)
# Panel=C40_60; band=primordial
# Columns:
# 1: pT [GeV/c]
# 2: lower
# 3: upper
#
0.00	1.827539e-06	1.601199e-06
0.20	1.822293e-06	1.596603e-06
0.40	1.808074e-06	1.584145e-06
0.60	1.774305e-06	1.554558e-06
0.80	1.741199e-06	1.525552e-06
1.00	1.703663e-06	1.492664e-06
1.20	1.661800e-06	1.455986e-06
1.40	1.616630e-06	1.416411e-06
1.60	1.568833e-06	1.374534e-06
1.80	1.519472e-06	1.331286e-06
2.00	1.468612e-06	1.286725e-06
2.20	1.417030e-06	1.241532e-06
2.40	1.364484e-06	1.195493e-06
2.60	1.311980e-06	1.149492e-06
2.80	1.259677e-06	1.103666e-06
3.00	1.207283e-06	1.057762e-06
3.20	1.155358e-06	1.012267e-06
3.40	1.104377e-06	9.676006e-07
3.60	1.054187e-06	9.236261e-07
3.80	1.004978e-06	8.805116e-07
4.00	9.570261e-07	8.384987e-07
4.20	9.103106e-07	7.975689e-07
4.40	8.645700e-07	7.574932e-07
4.60	8.209249e-07	7.192536e-07
4.80	7.783212e-07	6.819263e-07
5.00	7.377863e-07	6.464116e-07
5.20	6.983561e-07	6.118649e-07
5.40	6.604101e-07	5.786185e-07
5.60	6.240137e-07	5.467297e-07
5.80	5.889636e-07	5.160206e-07
6.00	5.557720e-07	4.869397e-07
6.20	5.237032e-07	4.588427e-07
6.40	4.933666e-07	4.322633e-07
6.60	4.639977e-07	4.065317e-07
6.80	4.364669e-07	3.824106e-07
7.00	4.103078e-07	3.594913e-07
7.20	3.852210e-07	3.375115e-07
7.40	3.613262e-07	3.165760e-07
7.60	3.387399e-07	2.967870e-07
7.80	3.172773e-07	2.779826e-07
8.00	2.970490e-07	2.602596e-07
8.20	2.780099e-07	2.435784e-07
8.40	2.599831e-07	2.277842e-07
8.60	2.430406e-07	2.129401e-07
8.80	2.270422e-07	1.989231e-07
9.00	2.119213e-07	1.856749e-07
9.20	1.977142e-07	1.732273e-07
9.40	1.843396e-07	1.615092e-07
9.60	1.718782e-07	1.505911e-07
9.80	1.601577e-07	1.403222e-07
10.00	1.491052e-07	1.306386e-07
10.20	1.388228e-07	1.216296e-07
10.40	1.292271e-07	1.132224e-07
10.60	1.202242e-07	1.053345e-07
10.80	1.118183e-07	9.796961e-08
11.00	1.040000e-07	9.111963e-08
11.20	9.669495e-08	8.471930e-08
11.40	8.987805e-08	7.874667e-08
11.60	8.352160e-08	7.317747e-08
11.80	7.759374e-08	6.798378e-08
12.00	7.207863e-08	6.315171e-08
12.20	6.694057e-08	5.865000e-08
12.40	6.216007e-08	5.446156e-08
12.60	5.772046e-08	5.057180e-08
12.80	5.357985e-08	4.694400e-08
13.00	4.973357e-08	4.357408e-08
13.20	4.615605e-08	4.043963e-08
13.40	4.283398e-08	3.752900e-08
13.60	3.974672e-08	3.482410e-08
13.80	3.688451e-08	3.231638e-08
14.00	3.422494e-08	2.998619e-08
14.20	3.176153e-08	2.782787e-08
14.40	2.947067e-08	2.582074e-08
14.60	2.734267e-08	2.395629e-08
14.80	2.537332e-08	2.223084e-08
15.00	2.354097e-08	2.062543e-08
15.20	2.184029e-08	1.913538e-08
15.40	2.026841e-08	1.775817e-08
15.60	1.881045e-08	1.648078e-08
15.80	1.745973e-08	1.529735e-08
16.00	1.620775e-08	1.420042e-08
16.20	1.504483e-08	1.318153e-08
16.40	1.396792e-08	1.223800e-08
16.60	1.296838e-08	1.136225e-08
16.80	1.204384e-08	1.055221e-08
17.00	1.118558e-08	9.800252e-09
17.20	1.038939e-08	9.102667e-09
17.40	9.650870e-09	8.455612e-09
17.60	8.966636e-09	7.856120e-09
17.80	8.330722e-09	7.298964e-09
18.00	7.742195e-09	6.783326e-09
18.20	7.197168e-09	6.305800e-09
18.40	6.690854e-09	5.862193e-09
18.60	6.222074e-09	5.451471e-09
18.80	5.786767e-09	5.070078e-09
19.00	5.382684e-09	4.716040e-09
19.20	5.007902e-09	4.387674e-09
19.40	4.659926e-09	4.082795e-09
19.60	4.337596e-09	3.800386e-09
19.80	4.038486e-09	3.538320e-09
20.00	3.760674e-09	3.294915e-09
20.20	3.502404e-09	3.068633e-09
20.40	3.262465e-09	2.858409e-09
20.60	3.039707e-09	2.663240e-09
20.80	2.833233e-09	2.482337e-09
21.00	2.641242e-09	2.314124e-09
21.20	2.462668e-09	2.157667e-09
21.40	2.296791e-09	2.012334e-09
21.60	2.142513e-09	1.877163e-09
21.80	1.999035e-09	1.751455e-09
22.00	1.865781e-09	1.634704e-09
22.20	1.741849e-09	1.526122e-09
22.40	1.626437e-09	1.425003e-09
22.60	1.519058e-09	1.330923e-09
22.80	1.419097e-09	1.243342e-09
23.00	1.326133e-09	1.161892e-09
23.20	1.239588e-09	1.086066e-09
23.40	1.158950e-09	1.015415e-09
23.60	1.083829e-09	9.495972e-10
23.80	1.013775e-09	8.882189e-10
24.00	9.485564e-10	8.310779e-10
24.20	8.877762e-10	7.778253e-10
24.40	8.310475e-10	7.281225e-10
24.60	7.781634e-10	6.817881e-10
24.80	7.288283e-10	6.385631e-10
25.00	6.828263e-10	5.982584e-10
25.20	6.398828e-10	5.606335e-10
25.40	5.997902e-10	5.255063e-10
25.60	5.623461e-10	4.926997e-10
25.80	5.273534e-10	4.620408e-10
26.00	4.946796e-10	4.334137e-10
26.20	4.641517e-10	4.066667e-10
26.40	4.356279e-10	3.816755e-10
26.60	4.089568e-10	3.583076e-10
26.80	3.840214e-10	3.364605e-10
27.00	3.606998e-10	3.160272e-10
27.20	3.388813e-10	2.969110e-10
27.40	3.184557e-10	2.790150e-10
27.60	2.993307e-10	2.622587e-10
27.80	2.814289e-10	2.465740e-10
28.00	2.646723e-10	2.318927e-10
28.20	2.489746e-10	2.181392e-10
28.40	2.342568e-10	2.052441e-10
28.60	2.204684e-10	1.931634e-10
28.80	2.075408e-10	1.818369e-10
29.00	1.954176e-10	1.712152e-10
29.20	1.840421e-10	1.612486e-10
29.40	1.733722e-10	1.519001e-10
29.60	1.633504e-10	1.431195e-10
29.80	1.539544e-10	1.348872e-10
30.00	1.451327e-10	1.271581e-10


==> anc/Fig12_data/Fig12_C40_60_band_regeneration.txt <==
# Figure 12: pT spectra (band)
# Panel=C40_60; band=regeneration
# Columns:
# 1: pT [GeV/c]
# 2: lower
# 3: upper
#
0.00	2.526531e-05	2.202481e-05
0.20	2.514462e-05	2.191957e-05
0.40	2.483168e-05	2.164661e-05
0.60	2.429534e-05	2.117921e-05
0.80	2.357876e-05	2.055467e-05
1.00	2.269343e-05	1.978303e-05
1.20	2.165877e-05	1.888127e-05
1.40	2.050147e-05	1.787264e-05
1.60	1.925387e-05	1.678533e-05
1.80	1.795860e-05	1.565637e-05
2.00	1.663527e-05	1.450299e-05
2.20	1.531506e-05	1.335225e-05
2.40	1.401404e-05	1.221821e-05
2.60	1.274065e-05	1.110832e-05
2.80	1.152398e-05	1.004772e-05
3.00	1.036680e-05	9.038989e-06
3.20	9.276867e-06	8.088910e-06
3.40	8.266576e-06	7.208159e-06
3.60	7.332662e-06	6.393998e-06
3.80	6.480449e-06	5.651030e-06
4.00	5.711357e-06	4.980471e-06
4.20	5.015461e-06	4.373756e-06
4.40	4.391355e-06	3.829609e-06
4.60	3.835129e-06	3.344616e-06
4.80	3.340545e-06	2.913372e-06
5.00	2.904200e-06	2.532893e-06
5.20	2.520732e-06	2.198504e-06
5.40	2.184419e-06	1.905228e-06
5.60	1.890421e-06	1.648844e-06
5.80	1.634275e-06	1.425464e-06
6.00	1.411841e-06	1.231479e-06
6.20	1.218994e-06	1.063294e-06
6.40	1.052604e-06	9.181705e-07
6.60	9.084479e-07	7.924404e-07
6.80	7.835361e-07	6.834971e-07
7.00	6.761120e-07	5.897972e-07
7.20	5.834070e-07	5.089352e-07
7.40	5.034886e-07	4.392254e-07
7.60	4.346761e-07	3.792003e-07
7.80	3.752412e-07	3.273557e-07
8.00	3.239279e-07	2.825948e-07
8.20	2.796589e-07	2.439780e-07
8.40	2.415891e-07	2.107679e-07
8.60	2.089109e-07	1.822607e-07
8.80	1.808432e-07	1.577757e-07
9.00	1.567133e-07	1.367254e-07
9.20	1.359776e-07	1.186352e-07
9.40	1.181169e-07	1.030532e-07
9.60	1.026974e-07	8.960117e-08
9.80	8.939360e-08	7.799454e-08
10.00	7.790950e-08	6.797521e-08
10.20	6.796351e-08	5.929779e-08
10.40	5.932180e-08	5.175826e-08
10.60	5.179639e-08	4.519264e-08
10.80	4.524379e-08	3.947569e-08
11.00	3.954389e-08	3.450266e-08
11.20	3.459669e-08	3.018633e-08
11.40	3.030654e-08	2.644323e-08
11.60	2.658768e-08	2.319844e-08
11.80	2.334526e-08	2.036939e-08
12.00	2.050605e-08	1.789225e-08
12.20	1.802740e-08	1.572963e-08
12.40	1.586079e-08	1.383929e-08
12.60	1.396973e-08	1.218935e-08
12.80	1.232467e-08	1.075393e-08
13.00	1.088697e-08	9.499434e-09
13.20	9.623706e-09	8.397230e-09
13.40	8.515858e-09	7.430644e-09
13.60	7.549250e-09	6.587195e-09
13.80	6.698429e-09	5.844796e-09
14.00	5.945100e-09	5.187560e-09
14.20	5.288316e-09	4.614433e-09
14.40	4.703398e-09	4.104030e-09
14.60	4.180292e-09	3.647617e-09
14.80	3.717213e-09	3.243554e-09
15.00	3.309472e-09	2.887772e-09
15.20	2.950864e-09	2.574865e-09
15.40	2.633383e-09	2.297857e-09
15.60	2.353559e-09	2.053696e-09
15.80	2.107766e-09	1.839211e-09
16.00	1.888662e-09	1.648015e-09
16.20	1.691806e-09	1.476250e-09
16.40	1.516015e-09	1.322861e-09
16.60	1.359065e-09	1.185909e-09
16.80	1.219451e-09	1.064081e-09
17.00	1.094815e-09	9.553288e-10
17.20	9.841474e-10	8.587634e-10
17.40	8.856597e-10	7.728234e-10
17.60	7.973906e-10	6.958042e-10
17.80	7.188031e-10	6.272248e-10
18.00	6.481526e-10	5.655733e-10
18.20	5.841830e-10	5.097586e-10
18.40	5.268211e-10	4.597047e-10
18.60	4.751497e-10	4.146179e-10
18.80	4.287094e-10	3.740976e-10
19.00	3.877628e-10	3.383636e-10
19.20	3.509444e-10	3.062379e-10
19.40	3.181330e-10	2.776101e-10
19.60	2.888656e-10	2.520681e-10
19.80	2.627214e-10	2.292494e-10
20.00	2.389244e-10	2.084845e-10
20.20	2.165648e-10	1.889779e-10
20.40	1.959524e-10	1.709932e-10
20.60	1.777249e-10	1.550862e-10
20.80	1.617328e-10	1.411297e-10
21.00	1.474114e-10	1.286319e-10
21.20	1.342518e-10	1.171503e-10
21.40	1.223035e-10	1.067241e-10
21.60	1.114968e-10	9.729289e-11
21.80	1.016028e-10	8.866004e-11
22.00	9.274104e-11	8.092735e-11
22.20	8.479219e-11	7.399092e-11
22.40	7.756794e-11	6.768783e-11
22.60	7.109180e-11	6.203619e-11
22.80	6.517875e-11	5.687602e-11
23.00	5.973206e-11	5.212332e-11
23.20	5.477654e-11	4.779908e-11
23.40	5.033151e-11	4.391986e-11
23.60	4.625870e-11	4.036630e-11
23.80	4.252427e-11	3.710836e-11
24.00	3.919722e-11	3.420394e-11
24.20	3.606358e-11	3.146921e-11
24.40	3.313294e-11	2.891248e-11
24.60	3.043909e-11	2.656193e-11
24.80	2.795584e-11	2.439503e-11
25.00	2.569282e-11	2.242036e-11
25.20	2.368782e-11	2.067082e-11
25.40	2.194261e-11	1.914758e-11
25.60	2.030260e-11	1.771656e-11
25.80	1.875363e-11	1.636486e-11
26.00	1.729316e-11	1.509029e-11
26.20	1.592073e-11	1.389294e-11
26.40	1.467574e-11	1.280653e-11
26.60	1.354728e-11	1.182174e-11
26.80	1.252694e-11	1.093129e-11
27.00	1.160700e-11	1.012851e-11
27.20	1.076263e-11	9.391931e-12
27.40	1.001480e-11	8.739225e-12
27.60	9.315443e-12	8.128773e-12
27.80	8.646155e-12	7.544797e-12
28.00	8.030223e-12	7.007440e-12
28.20	7.469154e-12	6.517753e-12
28.40	6.931987e-12	6.049049e-12
28.60	6.425011e-12	5.606720e-12
28.80	5.958152e-12	5.199263e-12
29.00	5.530993e-12	4.826501e-12
29.20	5.146318e-12	4.490842e-12
29.40	4.799585e-12	4.188227e-12
29.60	4.476034e-12	3.905844e-12
29.80	4.164391e-12	3.633894e-12
30.00	3.862642e-12	3.370645e-12


==> anc/Fig12_data/Fig12_C40_60_primordial_pp110.8nb.txt <==
# Figure 12: pT spectra
# Panel=C40_60; curve=pp110.8nb; linestyle=:
# Columns:
# 1: pT [GeV/c]
# 2: dN/(dpT^2 dy)
#
0.00	2.075979e-06
0.20	2.070020e-06
0.40	2.053868e-06
0.60	2.015508e-06
0.80	1.977902e-06
1.00	1.935262e-06
1.20	1.887709e-06
1.40	1.836399e-06
1.60	1.782104e-06
1.80	1.726032e-06
2.00	1.668258e-06
2.20	1.609665e-06
2.40	1.549976e-06
2.60	1.490334e-06
2.80	1.430920e-06
3.00	1.371404e-06
3.20	1.312420e-06
3.40	1.254509e-06
3.60	1.197496e-06
3.80	1.141597e-06
4.00	1.087126e-06
4.20	1.034060e-06
4.40	9.821017e-07
4.60	9.325233e-07
4.80	8.841280e-07
5.00	8.380826e-07
5.20	7.932922e-07
5.40	7.501878e-07
5.60	7.088436e-07
5.80	6.690286e-07
6.00	6.313249e-07
6.20	5.948966e-07
6.40	5.604360e-07
6.60	5.270746e-07
6.80	4.958012e-07
7.00	4.660860e-07
7.20	4.375889e-07
7.40	4.104457e-07
7.60	3.847889e-07
7.80	3.604088e-07
8.00	3.374306e-07
8.20	3.158032e-07
8.40	2.953258e-07
8.60	2.760801e-07
8.80	2.579069e-07
9.00	2.407303e-07
9.20	2.245919e-07
9.40	2.093992e-07
9.60	1.952437e-07
9.80	1.819299e-07
10.00	1.693749e-07
10.20	1.576947e-07
10.40	1.467945e-07
10.60	1.365678e-07
10.80	1.270191e-07
11.00	1.181380e-07
11.20	1.098399e-07
11.40	1.020963e-07
11.60	9.487572e-08
11.80	8.814202e-08
12.00	8.187717e-08
12.20	7.604063e-08
12.40	7.061025e-08
12.60	6.556711e-08
12.80	6.086362e-08
13.00	5.649447e-08
13.20	5.243061e-08
13.40	4.865693e-08
13.60	4.514998e-08
13.80	4.189868e-08
14.00	3.887755e-08
14.20	3.607927e-08
14.40	3.347698e-08
14.60	3.105969e-08
14.80	2.882262e-08
15.00	2.674119e-08
15.20	2.480931e-08
15.40	2.302374e-08
15.60	2.136759e-08
15.80	1.983325e-08
16.00	1.841107e-08
16.20	1.709006e-08
16.40	1.586676e-08
16.60	1.473134e-08
16.80	1.368111e-08
17.00	1.270618e-08
17.20	1.180175e-08
17.40	1.096283e-08
17.60	1.018558e-08
17.80	9.463220e-09
18.00	8.794687e-09
18.20	8.175567e-09
18.40	7.600424e-09
18.60	7.067917e-09
18.80	6.573434e-09
19.00	6.114418e-09
19.20	5.688687e-09
19.40	5.293407e-09
19.60	4.927259e-09
19.80	4.587487e-09
20.00	4.271908e-09
20.20	3.978530e-09
20.40	3.705972e-09
20.60	3.452932e-09
20.80	3.218389e-09
21.00	3.000298e-09
21.20	2.797449e-09
21.40	2.609022e-09
21.60	2.433771e-09
21.80	2.270789e-09
22.00	2.119420e-09
22.20	1.978640e-09
22.40	1.847539e-09
22.60	1.725562e-09
22.80	1.612012e-09
23.00	1.506411e-09
23.20	1.408101e-09
23.40	1.316501e-09
23.60	1.231167e-09
23.80	1.151590e-09
24.00	1.077505e-09
24.20	1.008463e-09
24.40	9.440220e-10
24.60	8.839488e-10
24.80	8.279069e-10
25.00	7.756513e-10
25.20	7.268700e-10
25.40	6.813270e-10
25.60	6.387928e-10
25.80	5.990431e-10
26.00	5.619275e-10
26.20	5.272496e-10
26.40	4.948482e-10
26.60	4.645514e-10
26.80	4.362262e-10
27.00	4.097342e-10
27.20	3.849497e-10
27.40	3.617473e-10
27.60	3.400224e-10
27.80	3.196870e-10
28.00	3.006525e-10
28.20	2.828208e-10
28.40	2.661022e-10
28.60	2.504394e-10
28.80	2.357543e-10
29.00	2.219831e-10
29.20	2.090613e-10
29.40	1.969409e-10
29.60	1.855566e-10
29.80	1.748833e-10
30.00	1.648624e-10


==> anc/Fig12_data/Fig12_C40_60_primordial_pp43.3nb.txt <==
# Figure 12: pT spectra
# Panel=C40_60; curve=pp43.3nb; linestyle=--
# Columns:
# 1: pT [GeV/c]
# 2: dN/(dpT^2 dy)
#
0.00	1.082957e-06
0.20	1.079848e-06
0.40	1.071422e-06
0.60	1.051411e-06
0.80	1.031793e-06
1.00	1.009550e-06
1.20	9.847435e-07
1.40	9.579769e-07
1.60	9.296537e-07
1.80	9.004032e-07
2.00	8.702648e-07
2.20	8.396988e-07
2.40	8.085613e-07
2.60	7.774486e-07
2.80	7.464549e-07
3.00	7.154076e-07
3.20	6.846380e-07
3.40	6.544280e-07
3.60	6.246863e-07
3.80	5.955262e-07
4.00	5.671111e-07
4.20	5.394286e-07
4.40	5.123238e-07
4.60	4.864607e-07
4.80	4.612148e-07
5.00	4.371947e-07
5.20	4.138293e-07
5.40	3.913434e-07
5.60	3.697758e-07
5.80	3.490059e-07
6.00	3.293374e-07
6.20	3.103341e-07
6.40	2.923574e-07
6.60	2.749541e-07
6.80	2.586400e-07
7.00	2.431387e-07
7.20	2.282729e-07
7.40	2.141134e-07
7.60	2.007292e-07
7.80	1.880111e-07
8.00	1.760243e-07
8.20	1.647421e-07
8.40	1.540598e-07
8.60	1.440201e-07
8.80	1.345399e-07
9.00	1.255795e-07
9.20	1.171608e-07
9.40	1.092353e-07
9.60	1.018510e-07
9.80	9.490566e-08
10.00	8.835623e-08
10.20	8.226311e-08
10.40	7.657693e-08
10.60	7.124204e-08
10.80	6.626087e-08
11.00	6.162795e-08
11.20	5.729915e-08
11.40	5.325961e-08
11.60	4.949293e-08
11.80	4.598022e-08
12.00	4.271210e-08
12.20	3.966741e-08
12.40	3.683459e-08
12.60	3.420378e-08
12.80	3.175015e-08
13.00	2.947094e-08
13.20	2.735099e-08
13.40	2.538240e-08
13.60	2.355297e-08
13.80	2.185689e-08
14.00	2.028089e-08
14.20	1.882113e-08
14.40	1.746362e-08
14.60	1.620262e-08
14.80	1.503563e-08
15.00	1.394983e-08
15.20	1.294204e-08
15.40	1.201058e-08
15.60	1.114663e-08
15.80	1.034623e-08
16.00	9.604329e-09
16.20	8.915213e-09
16.40	8.277062e-09
16.60	7.684759e-09
16.80	7.136895e-09
17.00	6.628313e-09
17.20	6.156508e-09
17.40	5.718878e-09
17.60	5.313417e-09
17.80	4.936590e-09
18.00	4.587842e-09
18.20	4.264872e-09
18.40	3.964842e-09
18.60	3.687054e-09
18.80	3.429102e-09
19.00	3.189651e-09
19.20	2.967564e-09
19.40	2.761362e-09
19.60	2.570357e-09
19.80	2.393111e-09
20.00	2.228487e-09
20.20	2.075442e-09
20.40	1.933260e-09
20.60	1.801259e-09
20.80	1.678907e-09
21.00	1.565137e-09
21.20	1.459319e-09
21.40	1.361024e-09
21.60	1.269602e-09
21.80	1.184581e-09
22.00	1.105618e-09
22.20	1.032179e-09
22.40	9.637882e-10
22.60	9.001579e-10
22.80	8.409232e-10
23.00	7.858351e-10
23.20	7.345507e-10
23.40	6.867666e-10
23.60	6.422516e-10
23.80	6.007389e-10
24.00	5.620921e-10
24.20	5.260752e-10
24.40	4.924592e-10
24.60	4.611213e-10
24.80	4.318865e-10
25.00	4.046267e-10
25.20	3.791795e-10
25.40	3.554215e-10
25.60	3.332331e-10
25.80	3.124972e-10
26.00	2.931355e-10
26.20	2.750454e-10
26.40	2.581428e-10
26.60	2.423382e-10
26.80	2.275620e-10
27.00	2.137422e-10
27.20	2.008131e-10
27.40	1.887093e-10
27.60	1.773763e-10
27.80	1.667681e-10
28.00	1.568386e-10
28.20	1.475365e-10
28.40	1.388150e-10
28.60	1.306444e-10
28.80	1.229838e-10
29.00	1.157999e-10
29.20	1.090590e-10
29.40	1.027363e-10
29.60	9.679757e-11
29.80	9.122976e-11
30.00	8.600223e-11


==> anc/Fig12_data/Fig12_C40_60_primordial_pp91.5nb.txt <==
# Figure 12: pT spectra
# Panel=C40_60; curve=pp91.5nb; linestyle=-.
# Columns:
# 1: pT [GeV/c]
# 2: dN/(dpT^2 dy)
#
0.00	1.714369e-06
0.20	1.709448e-06
0.40	1.696109e-06
0.60	1.664431e-06
0.80	1.633376e-06
1.00	1.598163e-06
1.20	1.558893e-06
1.40	1.516520e-06
1.60	1.471684e-06
1.80	1.425379e-06
2.00	1.377668e-06
2.20	1.329281e-06
2.40	1.279989e-06
2.60	1.230736e-06
2.80	1.181672e-06
3.00	1.132522e-06
3.20	1.083813e-06
3.40	1.035989e-06
3.60	9.889065e-07
3.80	9.427448e-07
4.00	8.977624e-07
4.20	8.539397e-07
4.40	8.110316e-07
4.60	7.700892e-07
4.80	7.301237e-07
5.00	6.920989e-07
5.20	6.551105e-07
5.40	6.195143e-07
5.60	5.853717e-07
5.80	5.524921e-07
6.00	5.213559e-07
6.20	4.912729e-07
6.40	4.628149e-07
6.60	4.352647e-07
6.80	4.094387e-07
7.00	3.848996e-07
7.20	3.613663e-07
7.40	3.389511e-07
7.60	3.177634e-07
7.80	2.976300e-07
8.00	2.786543e-07
8.20	2.607941e-07
8.40	2.438837e-07
8.60	2.279903e-07
8.80	2.129827e-07
9.00	1.987981e-07
9.20	1.854708e-07
9.40	1.729244e-07
9.60	1.612347e-07
9.80	1.502399e-07
10.00	1.398719e-07
10.20	1.302262e-07
10.40	1.212247e-07
10.60	1.127794e-07
10.80	1.048939e-07
11.00	9.755982e-08
11.20	9.070713e-08
11.40	8.431236e-08
11.60	7.834954e-08
11.80	7.278876e-08
12.00	6.761517e-08
12.20	6.279529e-08
12.40	5.831081e-08
12.60	5.414613e-08
12.80	5.026192e-08
13.00	4.665383e-08
13.20	4.329784e-08
13.40	4.018149e-08
13.60	3.728541e-08
13.80	3.460044e-08
14.00	3.210556e-08
14.20	2.979470e-08
14.40	2.764570e-08
14.60	2.564948e-08
14.80	2.380208e-08
15.00	2.208320e-08
15.20	2.048783e-08
15.40	1.901329e-08
15.60	1.764561e-08
15.80	1.637854e-08
16.00	1.520409e-08
16.20	1.411318e-08
16.40	1.310296e-08
16.60	1.216532e-08
16.80	1.129803e-08
17.00	1.049292e-08
17.20	9.746028e-09
17.40	9.053241e-09
17.60	8.411378e-09
17.80	7.814843e-09
18.00	7.262761e-09
18.20	6.751484e-09
18.40	6.276523e-09
18.60	5.836773e-09
18.80	5.428423e-09
19.00	5.049362e-09
19.20	4.697788e-09
19.40	4.371361e-09
19.60	4.068991e-09
19.80	3.788403e-09
20.00	3.527794e-09
20.20	3.285519e-09
20.40	3.060437e-09
20.60	2.851474e-09
20.80	2.657785e-09
21.00	2.477683e-09
21.20	2.310168e-09
21.40	2.154563e-09
21.60	2.009838e-09
21.80	1.875245e-09
22.00	1.750243e-09
22.20	1.633986e-09
22.40	1.525720e-09
22.60	1.424990e-09
22.80	1.331219e-09
23.00	1.244012e-09
23.20	1.162827e-09
23.40	1.087182e-09
23.60	1.016713e-09
23.80	9.509968e-10
24.00	8.898171e-10
24.20	8.328007e-10
24.40	7.795850e-10
24.60	7.299758e-10
24.80	6.836957e-10
25.00	6.405423e-10
25.20	6.002581e-10
25.40	5.626482e-10
25.60	5.275229e-10
25.80	4.946971e-10
26.00	4.640466e-10
26.20	4.354092e-10
26.40	4.086517e-10
26.60	3.836322e-10
26.80	3.602409e-10
27.00	3.383635e-10
27.20	3.178962e-10
27.40	2.987354e-10
27.60	2.807947e-10
27.80	2.640014e-10
28.00	2.482825e-10
28.20	2.335569e-10
28.40	2.197504e-10
28.60	2.068159e-10
28.80	1.946888e-10
29.00	1.833164e-10
29.20	1.726454e-10
29.40	1.626362e-10
29.60	1.532349e-10
29.80	1.444208e-10
30.00	1.361454e-10


==> anc/Fig12_data/Fig12_C60_90_band_primordial.txt <==
# Figure 12: pT spectra (band)
# Panel=C60_90; band=primordial
# Columns:
# 1: pT [GeV/c]
# 2: lower
# 3: upper
#
0.00	4.225964e-07	4.060196e-07
0.20	4.221312e-07	4.055726e-07
0.40	4.207381e-07	4.042342e-07
0.60	4.184291e-07	4.020157e-07
0.80	4.152227e-07	3.989351e-07
1.00	4.111433e-07	3.950157e-07
1.20	4.062218e-07	3.902873e-07
1.40	4.004955e-07	3.847856e-07
1.60	3.940069e-07	3.785515e-07
1.80	3.868029e-07	3.716302e-07
2.00	3.789352e-07	3.640710e-07
2.20	3.704592e-07	3.559275e-07
2.40	3.614323e-07	3.472547e-07
2.60	3.519141e-07	3.381099e-07
2.80	3.419665e-07	3.285525e-07
3.00	3.316504e-07	3.186411e-07
3.20	3.210264e-07	3.084338e-07
3.40	3.101550e-07	2.979888e-07
3.60	2.990955e-07	2.873631e-07
3.80	2.879058e-07	2.766124e-07
4.00	2.766418e-07	2.657902e-07
4.20	2.653558e-07	2.549470e-07
4.40	2.540976e-07	2.441304e-07
4.60	2.429133e-07	2.333848e-07
4.80	2.318459e-07	2.227514e-07
5.00	2.209343e-07	2.122679e-07
5.20	2.102139e-07	2.019680e-07
5.40	1.997162e-07	1.918821e-07
5.60	1.894690e-07	1.820368e-07
5.80	1.794962e-07	1.724553e-07
6.00	1.698183e-07	1.631570e-07
6.20	1.604520e-07	1.541581e-07
6.40	1.514107e-07	1.454715e-07
6.60	1.427049e-07	1.371072e-07
6.80	1.343418e-07	1.290721e-07
7.00	1.263259e-07	1.213706e-07
7.20	1.186593e-07	1.140047e-07
7.40	1.113416e-07	1.069741e-07
7.60	1.043708e-07	1.002767e-07
7.80	9.774257e-08	9.390851e-08
8.00	9.145141e-08	8.786412e-08
8.20	8.549028e-08	8.213683e-08
8.40	7.985099e-08	7.671874e-08
8.60	7.452436e-08	7.160106e-08
8.80	6.950050e-08	6.677427e-08
9.00	6.476877e-08	6.222814e-08
9.20	6.031808e-08	5.795204e-08
9.40	5.613708e-08	5.393503e-08
9.60	5.221409e-08	5.016594e-08
9.80	4.853740e-08	4.663347e-08
10.00	4.509526e-08	4.332635e-08
10.20	4.187602e-08	4.023338e-08
10.40	3.886815e-08	3.734350e-08
10.60	3.606035e-08	3.464584e-08
10.80	3.344160e-08	3.212981e-08
11.00	3.100114e-08	2.978509e-08
11.20	2.872861e-08	2.760170e-08
11.40	2.661398e-08	2.557001e-08
11.60	2.464761e-08	2.368078e-08
11.80	2.282029e-08	2.192513e-08
12.00	2.112319e-08	2.029461e-08
12.20	1.954793e-08	1.878114e-08
12.40	1.808652e-08	1.737705e-08
12.60	1.673138e-08	1.607508e-08
12.80	1.547538e-08	1.486834e-08
13.00	1.431173e-08	1.375033e-08
13.20	1.323406e-08	1.271494e-08
13.40	1.223638e-08	1.175640e-08
13.60	1.131306e-08	1.086929e-08
13.80	1.045880e-08	1.004854e-08
14.00	9.668650e-09	9.289387e-09
14.20	8.937986e-09	8.587383e-09
14.40	8.262474e-09	7.938369e-09
14.60	7.638073e-09	7.338461e-09
14.80	7.061016e-09	6.784040e-09
15.00	6.527794e-09	6.271734e-09
15.20	6.035140e-09	5.798405e-09
15.40	5.580018e-09	5.361135e-09
15.60	5.159606e-09	4.957214e-09
15.80	4.771284e-09	4.584125e-09
16.00	4.412622e-09	4.239532e-09
16.20	4.081367e-09	3.921271e-09
16.40	3.775430e-09	3.627334e-09
16.60	3.492877e-09	3.355865e-09
16.80	3.231919e-09	3.105143e-09
17.00	2.990898e-09	2.873577e-09
17.20	2.768284e-09	2.659695e-09
17.40	2.562659e-09	2.462136e-09
17.60	2.372715e-09	2.279642e-09
17.80	2.197242e-09	2.111053e-09
18.00	2.035125e-09	1.955295e-09
18.20	1.885331e-09	1.811377e-09
18.40	1.746910e-09	1.678386e-09
18.60	1.618983e-09	1.555476e-09
18.80	1.500738e-09	1.441870e-09
19.00	1.391429e-09	1.336849e-09
19.20	1.290366e-09	1.239750e-09
19.40	1.196912e-09	1.149962e-09
19.60	1.110480e-09	1.066920e-09
19.80	1.030530e-09	9.901067e-10
20.00	9.565631e-10	9.190408e-10
20.20	8.881185e-10	8.532810e-10
20.40	8.247723e-10	7.924197e-10
20.60	7.661337e-10	7.360812e-10
20.80	7.118419e-10	6.839191e-10
21.00	6.615646e-10	6.356140e-10
21.20	6.149953e-10	5.908714e-10
21.40	5.718514e-10	5.494198e-10
21.60	5.318722e-10	5.110089e-10
21.80	4.948174e-10	4.754076e-10
22.00	4.604655e-10	4.424032e-10
22.20	4.286120e-10	4.117992e-10
22.40	3.990684e-10	3.834145e-10
22.60	3.716607e-10	3.570819e-10
22.80	3.462285e-10	3.326473e-10
23.00	3.226238e-10	3.099685e-10
23.20	3.007099e-10	2.889142e-10
23.40	2.803607e-10	2.693632e-10
23.60	2.614598e-10	2.512037e-10
23.80	2.438998e-10	2.343325e-10
24.00	2.275814e-10	2.186542e-10
24.20	2.124130e-10	2.040809e-10
24.40	1.983101e-10	1.905311e-10
24.60	1.851943e-10	1.779299e-10
24.80	1.729935e-10	1.662077e-10
25.00	1.616410e-10	1.553004e-10
25.20	1.510749e-10	1.451488e-10
25.40	1.412383e-10	1.356980e-10
25.60	1.320783e-10	1.268974e-10
25.80	1.235464e-10	1.187001e-10
26.00	1.155972e-10	1.110627e-10
26.20	1.081890e-10	1.039452e-10
26.40	1.012832e-10	9.731029e-11
26.60	9.484411e-11	9.112374e-11
26.80	8.883850e-11	8.535371e-11
27.00	8.323575e-11	7.997073e-11
27.20	7.800744e-11	7.494751e-11
27.40	7.312727e-11	7.025877e-11
27.60	6.857086e-11	6.588109e-11
27.80	6.431560e-11	6.179275e-11
28.00	6.034054e-11	5.797362e-11
28.20	5.662626e-11	5.440503e-11
28.40	5.315474e-11	5.106968e-11
28.60	4.990925e-11	4.795150e-11
28.80	4.687428e-11	4.503558e-11
29.00	4.403544e-11	4.230810e-11
29.20	4.137936e-11	3.975621e-11
29.40	3.889362e-11	3.736798e-11
29.60	3.656670e-11	3.513233e-11
29.80	3.438789e-11	3.303898e-11
30.00	3.234722e-11	3.107836e-11


==> anc/Fig12_data/Fig12_C60_90_band_regeneration.txt <==
# Figure 12: pT spectra (band)
# Panel=C60_90; band=regeneration
# Columns:
# 1: pT [GeV/c]
# 2: lower
# 3: upper
#
0.00	6.445299e-07	6.217330e-07
0.20	6.414574e-07	6.187692e-07
0.40	6.335214e-07	6.111139e-07
0.60	6.197937e-07	5.978717e-07
0.80	6.014773e-07	5.802032e-07
1.00	5.788501e-07	5.583763e-07
1.20	5.523987e-07	5.328604e-07
1.40	5.228053e-07	5.043138e-07
1.60	4.908988e-07	4.735357e-07
1.80	4.578038e-07	4.416114e-07
2.00	4.239820e-07	4.089858e-07
2.20	3.902593e-07	3.764558e-07
2.40	3.570355e-07	3.444072e-07
2.60	3.245006e-07	3.130230e-07
2.80	2.934570e-07	2.830774e-07
3.00	2.639282e-07	2.545930e-07
3.20	2.361058e-07	2.277547e-07
3.40	2.103443e-07	2.029044e-07
3.60	1.865283e-07	1.799307e-07
3.80	1.648050e-07	1.589758e-07
4.00	1.452175e-07	1.400812e-07
4.20	1.274864e-07	1.229772e-07
4.40	1.115911e-07	1.076441e-07
4.60	9.743336e-08	9.398710e-08
4.80	8.484365e-08	8.184269e-08
5.00	7.374146e-08	7.113319e-08
5.20	6.398942e-08	6.172608e-08
5.40	5.543893e-08	5.347803e-08
5.60	4.796614e-08	4.626954e-08
5.80	4.145708e-08	3.999071e-08
6.00	3.580624e-08	3.453975e-08
6.20	3.090778e-08	2.981455e-08
6.40	2.668487e-08	2.574101e-08
6.60	2.302599e-08	2.221154e-08
6.80	1.985481e-08	1.915253e-08
7.00	1.713014e-08	1.652423e-08
7.20	1.477901e-08	1.425626e-08
7.40	1.275246e-08	1.230139e-08
7.60	1.100824e-08	1.061887e-08
7.80	9.501634e-09	9.165552e-09
8.00	8.201084e-09	7.911004e-09
8.20	7.079243e-09	6.828843e-09
8.40	6.114834e-09	5.898546e-09
8.60	5.287140e-09	5.100129e-09
8.80	4.576156e-09	4.414292e-09
9.00	3.965064e-09	3.824815e-09
9.20	3.440198e-09	3.318514e-09
9.40	2.988106e-09	2.882414e-09
9.60	2.597748e-09	2.505863e-09
9.80	2.261029e-09	2.181054e-09
10.00	1.970451e-09	1.900754e-09
10.20	1.718798e-09	1.658003e-09
10.40	1.500158e-09	1.447096e-09
10.60	1.309765e-09	1.263437e-09
10.80	1.144005e-09	1.103540e-09
11.00	9.998241e-10	9.644592e-10
11.20	8.746873e-10	8.437486e-10
11.40	7.661791e-10	7.390784e-10
11.60	6.721580e-10	6.483830e-10
11.80	5.901738e-10	5.692987e-10
12.00	5.183559e-10	5.000210e-10
12.20	4.556740e-10	4.395563e-10
12.40	4.008758e-10	3.866963e-10
12.60	3.530515e-10	3.405637e-10
12.80	3.114820e-10	3.004645e-10
13.00	2.751535e-10	2.654210e-10
13.20	2.432086e-10	2.346060e-10
13.40	2.151897e-10	2.075781e-10
13.60	1.907701e-10	1.840223e-10
13.80	1.692707e-10	1.632834e-10
14.00	1.502077e-10	1.448946e-10
14.20	1.336228e-10	1.288964e-10
14.40	1.188492e-10	1.146454e-10
14.60	1.056215e-10	1.018856e-10
14.80	9.391885e-11	9.059682e-11
15.00	8.361608e-11	8.065848e-11
15.20	7.455340e-11	7.191635e-11
15.40	6.652696e-11	6.417382e-11
15.60	5.945446e-11	5.735148e-11
15.80	5.324803e-11	5.136458e-11
16.00	4.771539e-11	4.602763e-11
16.20	4.273952e-11	4.122776e-11
16.40	3.829746e-11	3.694283e-11
16.60	3.433209e-11	3.311772e-11
16.80	3.080592e-11	2.971628e-11
17.00	2.765599e-11	2.667776e-11
17.20	2.485984e-11	2.398051e-11
17.40	2.237199e-11	2.158066e-11
17.60	2.014110e-11	1.942869e-11
17.80	1.815718e-11	1.751494e-11
18.00	1.637315e-11	1.579401e-11
18.20	1.475583e-11	1.423390e-11
18.40	1.330688e-11	1.283620e-11
18.60	1.200124e-11	1.157674e-11
18.80	1.082716e-11	1.044418e-11
19.00	9.794071e-12	9.447642e-12
19.20	8.863459e-12	8.549947e-12
19.40	8.033673e-12	7.749511e-12
19.60	7.295349e-12	7.037303e-12
19.80	6.636510e-12	6.401768e-12
20.00	6.035302e-12	5.821826e-12
20.20	5.469239e-12	5.275785e-12
20.40	4.948098e-12	4.773077e-12
20.60	4.488193e-12	4.329439e-12
20.80	4.084763e-12	3.940280e-12
21.00	3.723279e-12	3.591582e-12
21.20	3.390442e-12	3.270518e-12
21.40	3.088672e-12	2.979421e-12
21.60	2.816102e-12	2.716492e-12
21.80	2.565976e-12	2.475214e-12
22.00	2.342120e-12	2.259276e-12
22.20	2.141415e-12	2.065670e-12
22.40	1.958704e-12	1.889422e-12
22.60	1.795287e-12	1.731786e-12
22.80	1.646057e-12	1.587834e-12
23.00	1.508454e-12	1.455098e-12
23.20	1.383296e-12	1.334367e-12
23.40	1.271163e-12	1.226200e-12
23.60	1.168179e-12	1.126859e-12
23.80	1.073636e-12	1.035660e-12
24.00	9.899598e-13	9.549436e-13
24.20	9.108974e-13	8.786777e-13
24.40	8.367112e-13	8.071156e-13
24.60	7.686385e-13	7.414508e-13
24.80	7.059196e-13	6.809503e-13
25.00	6.487444e-13	6.257974e-13
25.20	5.980907e-13	5.769354e-13
25.40	5.541195e-13	5.345196e-13
25.60	5.126789e-13	4.945448e-13
25.80	4.735737e-13	4.568228e-13
26.00	4.367288e-13	4.212811e-13
26.20	4.019960e-13	3.877769e-13
26.40	3.705570e-13	3.574499e-13
26.60	3.420823e-13	3.299824e-13
26.80	3.163363e-13	3.051470e-13
27.00	2.931124e-13	2.827446e-13
27.20	2.717205e-13	2.621094e-13
27.40	2.528739e-13	2.439294e-13
27.60	2.352661e-13	2.269444e-13
27.80	2.183476e-13	2.106244e-13
28.00	2.027585e-13	1.955867e-13
28.20	1.886153e-13	1.819437e-13
28.40	1.750387e-13	1.688473e-13
28.60	1.622159e-13	1.564781e-13
28.80	1.504453e-13	1.451238e-13
29.00	1.396624e-13	1.347224e-13
29.20	1.299436e-13	1.253473e-13
29.40	1.212018e-13	1.169147e-13
29.60	1.130443e-13	1.090457e-13
29.80	1.051755e-13	1.014553e-13
30.00	9.753692e-14	9.408690e-14


==> anc/Fig12_data/Fig12_C60_90_primordial_pp110.8nb.txt <==
# Figure 12: pT spectra
# Panel=C60_90; curve=pp110.8nb; linestyle=:
# Columns:
# 1: pT [GeV/c]
# 2: dN/(dpT^2 dy)
#
0.00	5.016976e-07
0.20	5.011453e-07
0.40	4.994914e-07
0.60	4.967502e-07
0.80	4.929437e-07
1.00	4.881006e-07
1.20	4.822580e-07
1.40	4.754599e-07
1.60	4.677566e-07
1.80	4.592043e-07
2.00	4.498639e-07
2.20	4.398013e-07
2.40	4.290848e-07
2.60	4.177851e-07
2.80	4.059755e-07
3.00	3.937284e-07
3.20	3.811158e-07
3.40	3.682095e-07
3.60	3.550798e-07
3.80	3.417957e-07
4.00	3.284233e-07
4.20	3.150249e-07
4.40	3.016594e-07
4.60	2.883816e-07
4.80	2.752425e-07
5.00	2.622885e-07
5.20	2.495615e-07
5.40	2.370989e-07
5.60	2.249336e-07
5.80	2.130941e-07
6.00	2.016047e-07
6.20	1.904852e-07
6.40	1.797516e-07
6.60	1.694163e-07
6.80	1.594877e-07
7.00	1.499714e-07
7.20	1.408698e-07
7.40	1.321825e-07
7.60	1.239068e-07
7.80	1.160379e-07
8.00	1.085692e-07
8.20	1.014923e-07
8.40	9.479741e-08
8.60	8.847375e-08
8.80	8.250953e-08
9.00	7.689212e-08
9.20	7.160836e-08
9.40	6.664475e-08
9.60	6.198747e-08
9.80	5.762258e-08
10.00	5.353615e-08
10.20	4.971432e-08
10.40	4.614344e-08
10.60	4.281009e-08
10.80	3.970116e-08
11.00	3.680390e-08
11.20	3.410600e-08
11.40	3.159555e-08
11.60	2.926112e-08
11.80	2.709176e-08
12.00	2.507701e-08
12.20	2.320689e-08
12.40	2.147193e-08
12.60	1.986315e-08
12.80	1.837204e-08
13.00	1.699058e-08
13.20	1.571120e-08
13.40	1.452678e-08
13.60	1.343062e-08
13.80	1.241646e-08
14.00	1.147842e-08
14.20	1.061099e-08
14.40	9.809035e-09
14.60	9.067759e-09
14.80	8.382690e-09
15.00	7.749659e-09
15.20	7.164791e-09
15.40	6.624479e-09
15.60	6.125375e-09
15.80	5.664368e-09
16.00	5.238572e-09
16.20	4.845313e-09
16.40	4.482111e-09
16.60	4.146670e-09
16.80	3.836866e-09
17.00	3.550731e-09
17.20	3.286448e-09
17.40	3.042334e-09
17.60	2.816837e-09
17.80	2.608520e-09
18.00	2.416057e-09
18.20	2.238226e-09
18.40	2.073895e-09
18.60	1.922022e-09
18.80	1.781645e-09
19.00	1.651876e-09
19.20	1.531895e-09
19.40	1.420948e-09
19.60	1.318339e-09
19.80	1.223424e-09
20.00	1.135612e-09
20.20	1.054356e-09
20.40	9.791523e-10
20.60	9.095378e-10
20.80	8.450837e-10
21.00	7.853956e-10
21.20	7.301095e-10
21.40	6.788899e-10
21.60	6.314274e-10
21.80	5.874368e-10
22.00	5.466549e-10
22.20	5.088391e-10
22.40	4.737656e-10
22.60	4.412278e-10
22.80	4.110352e-10
23.00	3.830122e-10
23.20	3.569964e-10
23.40	3.328383e-10
23.60	3.103995e-10
23.80	2.895526e-10
24.00	2.701798e-10
24.20	2.521723e-10
24.40	2.354295e-10
24.60	2.198588e-10
24.80	2.053743e-10
25.00	1.918967e-10
25.20	1.793529e-10
25.40	1.676751e-10
25.60	1.568006e-10
25.80	1.466716e-10
26.00	1.372345e-10
26.20	1.284397e-10
26.40	1.202413e-10
26.60	1.125969e-10
26.80	1.054672e-10
27.00	9.881572e-11
27.20	9.260879e-11
27.40	8.681516e-11
27.60	8.140588e-11
27.80	7.635412e-11
28.00	7.163502e-11
28.20	6.722550e-11
28.40	6.310418e-11
28.60	5.925120e-11
28.80	5.564816e-11
29.00	5.227795e-11
29.20	4.912470e-11
29.40	4.617369e-11
29.60	4.341122e-11
29.80	4.082457e-11
30.00	3.840194e-11


==> anc/Fig12_data/Fig12_C60_90_primordial_pp43.3nb.txt <==
# Figure 12: pT spectra
# Panel=C60_90; curve=pp43.3nb; linestyle=--
# Columns:
# 1: pT [GeV/c]
# 2: dN/(dpT^2 dy)
#
0.00	2.617159e-07
0.20	2.614278e-07
0.40	2.605650e-07
0.60	2.591350e-07
0.80	2.571493e-07
1.00	2.546229e-07
1.20	2.515750e-07
1.40	2.480287e-07
1.60	2.440102e-07
1.80	2.395488e-07
2.00	2.346763e-07
2.20	2.294270e-07
2.40	2.238366e-07
2.60	2.179420e-07
2.80	2.117814e-07
3.00	2.053926e-07
3.20	1.988131e-07
3.40	1.920804e-07
3.60	1.852312e-07
3.80	1.783014e-07
4.00	1.713255e-07
4.20	1.643361e-07
4.40	1.573638e-07
4.60	1.504373e-07
4.80	1.435832e-07
5.00	1.368256e-07
5.20	1.301864e-07
5.40	1.236851e-07
5.60	1.173390e-07
5.80	1.111628e-07
6.00	1.051692e-07
6.20	9.936863e-08
6.40	9.376936e-08
6.60	8.837780e-08
6.80	8.319847e-08
7.00	7.823420e-08
7.20	7.348623e-08
7.40	6.895438e-08
7.60	6.463729e-08
7.80	6.053242e-08
8.00	5.663627e-08
8.20	5.294452e-08
8.40	4.945208e-08
8.60	4.615328e-08
8.80	4.304198e-08
9.00	4.011159e-08
9.20	3.735526e-08
9.40	3.476595e-08
9.60	3.233642e-08
9.80	3.005943e-08
10.00	2.792770e-08
10.20	2.593401e-08
10.40	2.407122e-08
10.60	2.233234e-08
10.80	2.071053e-08
11.00	1.919915e-08
11.20	1.779176e-08
11.40	1.648216e-08
11.60	1.526438e-08
11.80	1.413271e-08
12.00	1.308169e-08
12.20	1.210612e-08
12.40	1.120106e-08
12.60	1.036182e-08
12.80	9.583970e-09
13.00	8.863316e-09
13.20	8.195913e-09
13.40	7.578047e-09
13.60	7.006227e-09
13.80	6.477180e-09
14.00	5.987839e-09
14.20	5.535335e-09
14.40	5.116987e-09
14.60	4.730293e-09
14.80	4.372919e-09
15.00	4.042692e-09
15.20	3.737589e-09
15.40	3.455730e-09
15.60	3.195367e-09
15.80	2.954878e-09
16.00	2.732757e-09
16.20	2.527609e-09
16.40	2.338141e-09
16.60	2.163155e-09
16.80	2.001542e-09
17.00	1.852277e-09
17.20	1.714411e-09
17.40	1.587066e-09
17.60	1.469433e-09
17.80	1.360762e-09
18.00	1.260362e-09
18.20	1.167594e-09
18.40	1.081869e-09
18.60	1.002643e-09
18.80	9.294140e-10
19.00	8.617185e-10
19.20	7.991294e-10
19.40	7.412529e-10
19.60	6.877255e-10
19.80	6.382121e-10
20.00	5.924039e-10
20.20	5.500158e-10
20.40	5.107852e-10
20.60	4.744701e-10
20.80	4.408469e-10
21.00	4.097100e-10
21.20	3.808694e-10
21.40	3.541501e-10
21.60	3.293908e-10
21.80	3.064427e-10
22.00	2.851684e-10
22.20	2.654414e-10
22.40	2.471449e-10
22.60	2.301712e-10
22.80	2.144209e-10
23.00	1.998024e-10
23.20	1.862310e-10
23.40	1.736286e-10
23.60	1.619232e-10
23.80	1.510482e-10
24.00	1.409422e-10
24.20	1.315484e-10
24.40	1.228143e-10
24.60	1.146917e-10
24.80	1.071357e-10
25.00	1.001050e-10
25.20	9.356136e-11
25.40	8.746949e-11
25.60	8.179672e-11
25.80	7.651282e-11
26.00	7.158984e-11
26.20	6.700194e-11
26.40	6.272517e-11
26.60	5.873739e-11
26.80	5.501809e-11
27.00	5.154827e-11
27.20	4.831036e-11
27.40	4.528805e-11
27.60	4.246624e-11
27.80	3.983094e-11
28.00	3.736917e-11
28.20	3.506890e-11
28.40	3.291897e-11
28.60	3.090902e-11
28.80	2.902945e-11
29.00	2.727135e-11
29.20	2.562642e-11
29.40	2.408700e-11
29.60	2.264592e-11
29.80	2.129657e-11
30.00	2.003278e-11


==> anc/Fig12_data/Fig12_C60_90_primordial_pp91.5nb.txt <==
# Figure 12: pT spectra
# Panel=C60_90; curve=pp91.5nb; linestyle=-.
# Columns:
# 1: pT [GeV/c]
# 2: dN/(dpT^2 dy)
#
0.00	4.143080e-07
0.20	4.138519e-07
0.40	4.124861e-07
0.60	4.102224e-07
0.80	4.070789e-07
1.00	4.030795e-07
1.20	3.982545e-07
1.40	3.926406e-07
1.60	3.862792e-07
1.80	3.792166e-07
2.00	3.715031e-07
2.20	3.631933e-07
2.40	3.543435e-07
2.60	3.450120e-07
2.80	3.352595e-07
3.00	3.251457e-07
3.20	3.147301e-07
3.40	3.040719e-07
3.60	2.932293e-07
3.80	2.822591e-07
4.00	2.712160e-07
4.20	2.601514e-07
4.40	2.491140e-07
4.60	2.381491e-07
4.80	2.272986e-07
5.00	2.166011e-07
5.20	2.060909e-07
5.40	1.957991e-07
5.60	1.857529e-07
5.80	1.759758e-07
6.00	1.664876e-07
6.20	1.573050e-07
6.40	1.484411e-07
6.60	1.399060e-07
6.80	1.317069e-07
7.00	1.238483e-07
7.20	1.163320e-07
7.40	1.091579e-07
7.60	1.023237e-07
7.80	9.582554e-08
8.00	8.965777e-08
8.20	8.381356e-08
8.40	7.828486e-08
8.60	7.306271e-08
8.80	6.813738e-08
9.00	6.349845e-08
9.20	5.913506e-08
9.40	5.503605e-08
9.60	5.119001e-08
9.80	4.758543e-08
10.00	4.421081e-08
10.20	4.105470e-08
10.40	3.810582e-08
10.60	3.535310e-08
10.80	3.278570e-08
11.00	3.039312e-08
11.20	2.816515e-08
11.40	2.609199e-08
11.60	2.416419e-08
11.80	2.237271e-08
12.00	2.070890e-08
12.20	1.916453e-08
12.40	1.773178e-08
12.60	1.640323e-08
12.80	1.517186e-08
13.00	1.403103e-08
13.20	1.297450e-08
13.40	1.199639e-08
13.60	1.109117e-08
13.80	1.025367e-08
14.00	9.479018e-09
14.20	8.762684e-09
14.40	8.100421e-09
14.60	7.488267e-09
14.80	6.922528e-09
15.00	6.399764e-09
15.20	5.916772e-09
15.40	5.470576e-09
15.60	5.058410e-09
15.80	4.677704e-09
16.00	4.326077e-09
16.20	4.001319e-09
16.40	3.701382e-09
16.60	3.424371e-09
16.80	3.168531e-09
17.00	2.932238e-09
17.20	2.713989e-09
17.40	2.512397e-09
17.60	2.326178e-09
17.80	2.154148e-09
18.00	1.995210e-09
18.20	1.848354e-09
18.40	1.712648e-09
18.60	1.587229e-09
18.80	1.471304e-09
19.00	1.364139e-09
19.20	1.265058e-09
19.40	1.173437e-09
19.60	1.088700e-09
19.80	1.010319e-09
20.00	9.378020e-10
20.20	8.706997e-10
20.40	8.085960e-10
20.60	7.511074e-10
20.80	6.978805e-10
21.00	6.485893e-10
21.20	6.029334e-10
21.40	5.606356e-10
21.60	5.214405e-10
21.80	4.851125e-10
22.00	4.514344e-10
22.20	4.202056e-10
22.40	3.912414e-10
22.60	3.643713e-10
22.80	3.394379e-10
23.00	3.162961e-10
23.20	2.948120e-10
23.40	2.748619e-10
23.60	2.563317e-10
23.80	2.391161e-10
24.00	2.231178e-10
24.20	2.082470e-10
24.40	1.944206e-10
24.60	1.815621e-10
24.80	1.696006e-10
25.00	1.584707e-10
25.20	1.481118e-10
25.40	1.384681e-10
25.60	1.294879e-10
25.80	1.211232e-10
26.00	1.133299e-10
26.20	1.060671e-10
26.40	9.929676e-11
26.60	9.298393e-11
26.80	8.709611e-11
27.00	8.160324e-11
27.20	7.647747e-11
27.40	7.169302e-11
27.60	6.722597e-11
27.80	6.305417e-11
28.00	5.915708e-11
28.20	5.551565e-11
28.40	5.211221e-11
28.60	4.893037e-11
28.80	4.595493e-11
29.00	4.317177e-11
29.20	4.056778e-11
29.40	3.813080e-11
29.60	3.584952e-11
29.80	3.371343e-11
30.00	3.171279e-11


==> anc/Fig13_data/Fig13_C0_20_band_91.5nb.txt <==
# Figure 13: R_AA(pT) band
# Panel=C0_20; band=91.5nb (red)
# Columns:
# 1: pT [GeV/c]
# 2: lower
# 3: upper
#
0.0000	1.61249512e+01	1.20273949e+01
0.2000	1.60653677e+01	1.19829547e+01
0.4000	1.59150079e+01	1.18707538e+01
0.6000	1.56587603e+01	1.16796403e+01
0.8000	1.53164090e+01	1.14243304e+01
1.0000	1.48909269e+01	1.11070513e+01
1.2000	1.43888729e+01	1.07326880e+01
1.4000	1.38208874e+01	1.03091728e+01
1.6000	1.32006210e+01	9.84667356e+00
1.8000	1.25475634e+01	9.35967645e+00
2.0000	1.18707464e+01	8.85495330e+00
2.2000	1.11850999e+01	8.34365053e+00
2.4000	1.04978474e+01	7.83117333e+00
2.6000	9.81130810e+00	7.31925530e+00
2.8000	9.14088447e+00	6.81935589e+00
3.0000	8.48802573e+00	6.33256589e+00
3.2000	7.85726615e+00	5.86225778e+00
3.4000	7.25613185e+00	5.41402233e+00
3.6000	6.68417412e+00	4.98755449e+00
3.8000	6.14649624e+00	4.58663909e+00
4.0000	5.64650536e+00	4.21381978e+00
4.2000	5.17909651e+00	3.86530195e+00
4.4000	4.74537173e+00	3.54190904e+00
4.6000	4.34473296e+00	3.24318992e+00
4.8000	3.97452381e+00	2.96714217e+00
5.0000	3.63583653e+00	2.71462124e+00
5.2000	3.32576746e+00	2.48341733e+00
5.4000	3.04322643e+00	2.27276666e+00
5.6000	2.78515558e+00	2.08033984e+00
5.8000	2.55119789e+00	1.90591745e+00
6.0000	2.33873425e+00	1.74750734e+00
6.2000	2.14649335e+00	1.60418483e+00
6.4000	1.97270055e+00	1.47459880e+00
6.6000	1.81563182e+00	1.35751156e+00
6.8000	1.67218747e+00	1.25055877e+00
7.0000	1.54323902e+00	1.15442910e+00
7.2000	1.42646294e+00	1.06738019e+00
7.4000	1.32064226e+00	9.88498397e-01
7.6000	1.22462455e+00	9.16918400e-01
7.8000	1.13690616e+00	8.51516621e-01
8.0000	1.05753517e+00	7.92363159e-01
8.2000	9.85319504e-01	7.38549393e-01
8.4000	9.19658245e-01	6.89615884e-01
8.6000	8.60286142e-01	6.45370404e-01
8.8000	8.06534015e-01	6.05312168e-01
9.0000	7.58207005e-01	5.69313778e-01
9.2000	7.14224514e-01	5.36544958e-01
9.4000	6.74443391e-01	5.06914592e-01
9.6000	6.38217230e-01	4.79935164e-01
9.8000	6.05071710e-01	4.55246439e-01
10.0000	5.74882280e-01	4.32761336e-01
10.2000	5.46993128e-01	4.11982727e-01
10.4000	5.21798194e-01	3.93233348e-01
10.6000	4.98536683e-01	3.75928508e-01
10.8000	4.77018046e-01	3.59923732e-01
11.0000	4.57137065e-01	3.45139765e-01
11.2000	4.38981180e-01	3.31645455e-01
11.4000	4.22349378e-01	3.19285978e-01
11.6000	4.06822066e-01	3.07736333e-01
11.8000	3.92344485e-01	2.96964459e-01
12.0000	3.79010897e-01	2.87052578e-01
12.2000	3.66647033e-01	2.77863343e-01
12.4000	3.55045035e-01	2.69237068e-01
12.6000	3.44311966e-01	2.61258043e-01
12.8000	3.34874979e-01	2.54260145e-01
13.0000	3.26308872e-01	2.47915774e-01
13.2000	3.18399095e-01	2.42062080e-01
13.4000	3.11133775e-01	2.36689962e-01
13.6000	3.04663200e-01	2.31915029e-01
13.8000	2.98599489e-01	2.27440253e-01
14.0000	2.92744623e-01	2.23114497e-01
14.2000	2.87626742e-01	2.19344155e-01
14.4000	2.82626145e-01	2.15657171e-01
14.6000	2.77860745e-01	2.12148650e-01
14.8000	2.73303013e-01	2.08792009e-01
15.0000	2.68957863e-01	2.05587663e-01
15.2000	2.65221087e-01	2.02845434e-01
15.4000	2.61684596e-01	2.00249259e-01
15.6000	2.58411902e-01	1.97847212e-01
15.8000	2.55513696e-01	1.95724994e-01
16.0000	2.52776230e-01	1.93722056e-01
16.2000	2.50190669e-01	1.91834995e-01
16.4000	2.47271649e-01	1.89681238e-01
16.6000	2.44917643e-01	1.87965122e-01
16.8000	2.42759639e-01	1.86395879e-01
17.0000	2.40885468e-01	1.85043448e-01
17.2000	2.38991482e-01	1.83668053e-01
17.4000	2.37168223e-01	1.82341670e-01
17.6000	2.35372383e-01	1.81032599e-01
17.8000	2.33901241e-01	1.79972337e-01
18.0000	2.32572773e-01	1.79020983e-01
18.2000	2.31289312e-01	1.78104157e-01
18.4000	2.30161698e-01	1.77306183e-01
18.6000	2.29075479e-01	1.76538471e-01
18.8000	2.28003373e-01	1.75778980e-01
19.0000	2.27174995e-01	1.75202657e-01
19.2000	2.26525921e-01	1.74763174e-01
19.4000	2.26033008e-01	1.74440447e-01
19.6000	2.25595878e-01	1.74157062e-01
19.8000	2.25385298e-01	1.74046651e-01
20.0000	2.25239979e-01	1.73986373e-01
20.2000	2.24821323e-01	1.73719036e-01
20.4000	2.24331426e-01	1.73399744e-01
20.6000	2.24047058e-01	1.73235428e-01
20.8000	2.23895586e-01	1.73166589e-01
21.0000	2.23874217e-01	1.73195545e-01
21.2000	2.23862720e-01	1.73233218e-01
21.4000	2.23880697e-01	1.73293295e-01
21.6000	2.23962805e-01	1.73402108e-01
21.8000	2.24085953e-01	1.73543080e-01
22.0000	2.24245066e-01	1.73708632e-01
22.2000	2.24542971e-01	1.73979418e-01
22.4000	2.24847104e-01	1.74253467e-01
22.6000	2.25257717e-01	1.74607650e-01
22.8000	2.25540957e-01	1.74861338e-01
23.0000	2.25939812e-01	1.75206294e-01
23.2000	2.26340235e-01	1.75551259e-01
23.4000	2.26838935e-01	1.75969832e-01
23.6000	2.27366822e-01	1.76410441e-01
23.8000	2.27894106e-01	1.76850103e-01
24.0000	2.28498377e-01	1.77346572e-01
24.2000	2.28929700e-01	1.77710416e-01
24.4000	2.29403738e-01	1.78109771e-01
24.6000	2.29828506e-01	1.78470865e-01
24.8000	2.30251519e-01	1.78831212e-01
25.0000	2.30788798e-01	1.79279874e-01
25.2000	2.31474600e-01	1.79839793e-01
25.4000	2.32331422e-01	1.80526921e-01
25.6000	2.33072033e-01	1.81124470e-01
25.8000	2.33753462e-01	1.81678663e-01
26.0000	2.34260389e-01	1.82099207e-01
26.2000	2.34794163e-01	1.82542592e-01
26.4000	2.35375158e-01	1.83021522e-01
26.6000	2.36015322e-01	1.83545044e-01
26.8000	2.36681495e-01	1.84086476e-01
27.0000	2.37348210e-01	1.84625301e-01
27.2000	2.38175575e-01	1.85288886e-01
27.4000	2.39121883e-01	1.86041600e-01
27.6000	2.40034168e-01	1.86768681e-01
27.8000	2.40896494e-01	1.87459347e-01
28.0000	2.41766242e-01	1.88154959e-01
28.2000	2.42613804e-01	1.88831920e-01
28.4000	2.43398063e-01	1.89462125e-01
28.6000	2.44100019e-01	1.90029685e-01
28.8000	2.44883289e-01	1.90660839e-01
29.0000	2.45650934e-01	1.91278382e-01
29.2000	2.46545629e-01	1.91992546e-01
29.4000	2.47361500e-01	1.92642398e-01
29.6000	2.48247699e-01	1.93347676e-01
29.8000	2.49054966e-01	1.93994197e-01
30.0000	2.49808734e-01	1.94602376e-01


==> anc/Fig13_data/Fig13_C0_20_band_primordial.txt <==
# Figure 13: R_AA(pT) band
# Panel=C0_20; band=primordial (orange)
# Columns:
# 1: pT [GeV/c]
# 2: lower
# 3: upper
#
0.0000	1.48948807e-01	1.16772454e-01
0.2000	1.48423945e-01	1.16360977e-01
0.4000	1.45944175e-01	1.14416858e-01
0.6000	1.43816696e-01	1.12748975e-01
0.8000	1.41764574e-01	1.11140153e-01
1.0000	1.39888947e-01	1.09669710e-01
1.2000	1.37951724e-01	1.08150985e-01
1.4000	1.36070749e-01	1.06676314e-01
1.6000	1.33816090e-01	1.04908750e-01
1.8000	1.30468861e-01	1.02284591e-01
2.0000	1.26740129e-01	9.93613493e-02
2.2000	1.23065656e-01	9.64806438e-02
2.4000	1.20086400e-01	9.41449717e-02
2.6000	1.17665383e-01	9.22469479e-02
2.8000	1.15668376e-01	9.06813491e-02
3.0000	1.13911034e-01	8.93036432e-02
3.2000	1.12285078e-01	8.80289068e-02
3.4000	1.10483931e-01	8.66168439e-02
3.6000	1.08933053e-01	8.54009810e-02
3.8000	1.07372839e-01	8.41778338e-02
4.0000	1.05914844e-01	8.30347915e-02
4.2000	1.04637110e-01	8.20330686e-02
4.4000	1.03722774e-01	8.13162981e-02
4.6000	1.02997468e-01	8.07476512e-02
4.8000	1.01906202e-01	7.98921056e-02
5.0000	1.01488763e-01	7.95648570e-02
5.2000	1.00605562e-01	7.88724292e-02
5.4000	1.00512840e-01	7.87997744e-02
5.6000	9.99092719e-02	7.83265839e-02
5.8000	1.00035528e-01	7.84255325e-02
6.0000	9.98101678e-02	7.82488912e-02
6.2000	9.98663827e-02	7.82929406e-02
6.4000	9.95258374e-02	7.80259674e-02
6.6000	9.99322442e-02	7.83445777e-02
6.8000	9.97243794e-02	7.81816164e-02
7.0000	9.99748137e-02	7.83779573e-02
7.2000	1.00344188e-01	7.86675365e-02
7.4000	1.00701220e-01	7.89474444e-02
7.6000	1.00889212e-01	7.90948201e-02
7.8000	1.00830159e-01	7.90485349e-02
8.0000	1.01418152e-01	7.95095112e-02
8.2000	1.02131373e-01	8.00686365e-02
8.4000	1.02685876e-01	8.05033720e-02
8.6000	1.03213079e-01	8.09166803e-02
8.8000	1.03667419e-01	8.12728735e-02
9.0000	1.04514761e-01	8.19371594e-02
9.2000	1.05120758e-01	8.24122561e-02
9.4000	1.05882628e-01	8.30095433e-02
9.6000	1.06659122e-01	8.36183117e-02
9.8000	1.07265762e-01	8.40938830e-02
10.0000	1.07876087e-01	8.45723716e-02
10.2000	1.08251348e-01	8.48665866e-02
10.4000	1.09173752e-01	8.55897381e-02
10.6000	1.10168822e-01	8.63698047e-02
10.8000	1.11187207e-01	8.71682297e-02
11.0000	1.12197042e-01	8.79598899e-02
11.2000	1.13296474e-01	8.88218253e-02
11.4000	1.14358667e-01	8.96545783e-02
11.6000	1.15065812e-01	9.02089607e-02
11.8000	1.15646912e-01	9.06645673e-02
12.0000	1.16408435e-01	9.12615059e-02
12.2000	1.17163150e-01	9.18532527e-02
12.4000	1.17782121e-01	9.23384373e-02
12.6000	1.18387011e-01	9.28126726e-02
12.8000	1.19382678e-01	9.35932722e-02
13.0000	1.20484206e-01	9.44568208e-02
13.2000	1.21621925e-01	9.53487960e-02
13.4000	1.22785613e-01	9.62610963e-02
13.6000	1.24074483e-01	9.72715331e-02
13.8000	1.25277378e-01	9.82145786e-02
14.0000	1.26303197e-01	9.90188096e-02
14.2000	1.27485425e-01	9.99456446e-02
14.4000	1.28563700e-01	1.00790985e-01
14.6000	1.29721006e-01	1.01698277e-01
14.8000	1.30803424e-01	1.02546887e-01
15.0000	1.31723979e-01	1.03268565e-01
15.2000	1.32863730e-01	1.04162126e-01
15.4000	1.33919376e-01	1.04989708e-01
15.6000	1.34909272e-01	1.05765775e-01
15.8000	1.35915598e-01	1.06554703e-01
16.0000	1.36908541e-01	1.07333118e-01
16.2000	1.37966923e-01	1.08162914e-01
16.4000	1.38555562e-01	1.08624375e-01
16.6000	1.39570714e-01	1.09420202e-01
16.8000	1.40605600e-01	1.10231518e-01
17.0000	1.41774965e-01	1.11148339e-01
17.2000	1.42731789e-01	1.11898422e-01
17.4000	1.43590675e-01	1.12571802e-01
17.6000	1.44369203e-01	1.13182174e-01
17.8000	1.45323238e-01	1.13930016e-01
18.0000	1.46343036e-01	1.14729577e-01
18.2000	1.47384361e-01	1.15545949e-01
18.4000	1.48499459e-01	1.16420161e-01
18.6000	1.49598435e-01	1.17281804e-01
18.8000	1.50633431e-01	1.18093142e-01
19.0000	1.51708303e-01	1.18935830e-01
19.2000	1.52867781e-01	1.19844820e-01
19.4000	1.54034264e-01	1.20759366e-01
19.6000	1.55142744e-01	1.21628388e-01
19.8000	1.56358301e-01	1.22581320e-01
20.0000	1.57610025e-01	1.23562626e-01
20.2000	1.58775116e-01	1.24476038e-01
20.4000	1.59971066e-01	1.25413643e-01
20.6000	1.61212882e-01	1.26387203e-01
20.8000	1.62363265e-01	1.27289073e-01
21.0000	1.63533325e-01	1.28206372e-01
21.2000	1.64736222e-01	1.29149413e-01
21.4000	1.65951973e-01	1.30102526e-01
21.6000	1.67192627e-01	1.31075191e-01
21.8000	1.68472579e-01	1.32078630e-01
22.0000	1.69693513e-01	1.33035835e-01
22.2000	1.70961724e-01	1.34030075e-01
22.4000	1.72192388e-01	1.34994867e-01
22.6000	1.73444942e-01	1.35976856e-01
22.8000	1.74552379e-01	1.36845087e-01
23.0000	1.75791044e-01	1.37816158e-01
23.2000	1.76999932e-01	1.38763895e-01
23.4000	1.78218219e-01	1.39718974e-01
23.6000	1.79443184e-01	1.40679349e-01
23.8000	1.80653059e-01	1.41627837e-01
24.0000	1.81852242e-01	1.42567995e-01
24.2000	1.82953666e-01	1.43431500e-01
24.4000	1.84147750e-01	1.44367632e-01
24.6000	1.85303797e-01	1.45273923e-01
24.8000	1.86474094e-01	1.46191425e-01
25.0000	1.87726548e-01	1.47173297e-01
25.2000	1.88993423e-01	1.48166532e-01
25.4000	1.90249337e-01	1.49151057e-01
25.6000	1.91431953e-01	1.50078228e-01
25.8000	1.92635120e-01	1.51021416e-01
26.0000	1.93741492e-01	1.51888826e-01
26.2000	1.94926541e-01	1.52817882e-01
26.4000	1.96118978e-01	1.53752738e-01
26.6000	1.97320323e-01	1.54694632e-01
26.8000	1.98485269e-01	1.55607922e-01
27.0000	1.99575812e-01	1.56462849e-01
27.2000	2.00790419e-01	1.57415079e-01
27.4000	2.02019721e-01	1.58378823e-01
27.6000	2.03240849e-01	1.59336147e-01
27.8000	2.04483691e-01	1.60310504e-01
28.0000	2.05710991e-01	1.61272688e-01
28.2000	2.06884157e-01	1.62192419e-01
28.4000	2.08069057e-01	1.63121341e-01
28.6000	2.09219156e-01	1.64023012e-01
28.8000	2.10447849e-01	1.64986296e-01
29.0000	2.11624556e-01	1.65908788e-01
29.2000	2.12851545e-01	1.66870742e-01
29.4000	2.13934252e-01	1.67719568e-01
29.6000	2.15095415e-01	1.68629833e-01
29.8000	2.16257471e-01	1.69540880e-01
30.0000	2.17460446e-01	1.70483976e-01


==> anc/Fig13_data/Fig13_C0_20_line_110.8nb.txt <==
# Figure 13: R_AA(pT) (ratio curves)
# Panel=C0_20; curve=110.8nb; linestyle=:
# Columns:
# 1: pT [GeV/c]
# 2: R_AA
#
0.0000	1.15886969e+01
0.2000	1.15458822e+01
0.4000	1.14376251e+01
0.6000	1.12535112e+01
0.8000	1.10076628e+01
1.0000	1.07022401e+01
1.2000	1.03418986e+01
1.4000	9.93429462e+00
1.6000	9.48913076e+00
1.8000	9.02026952e+00
2.0000	8.53429833e+00
2.2000	8.04200703e+00
2.4000	7.54868320e+00
2.6000	7.05597222e+00
2.8000	6.57488479e+00
3.0000	6.10643304e+00
3.2000	5.65385680e+00
3.4000	5.22249031e+00
3.6000	4.81209395e+00
3.8000	4.42627144e+00
4.0000	4.06748512e+00
4.2000	3.73210051e+00
4.4000	3.42092882e+00
4.6000	3.13351779e+00
4.8000	2.86786068e+00
5.0000	2.62492664e+00
5.2000	2.40243011e+00
5.4000	2.19981091e+00
5.6000	2.01465074e+00
5.8000	1.84690875e+00
6.0000	1.69451524e+00
6.2000	1.55667592e+00
6.4000	1.43199341e+00
6.6000	1.31943390e+00
6.8000	1.21653779e+00
7.0000	1.12411471e+00
7.2000	1.04044249e+00
7.4000	9.64623476e-01
7.6000	8.95803816e-01
7.8000	8.32892483e-01
8.0000	7.76080075e-01
8.2000	7.24420460e-01
8.4000	6.77432945e-01
8.6000	6.34950434e-01
8.8000	5.96485426e-01
9.0000	5.61979295e-01
9.2000	5.30546115e-01
9.4000	5.02152987e-01
9.6000	4.76311428e-01
9.8000	4.52649844e-01
10.0000	4.31108048e-01
10.2000	4.11174970e-01
10.4000	3.93269370e-01
10.6000	3.76762909e-01
10.8000	3.61510235e-01
11.0000	3.47430527e-01
11.2000	3.34603617e-01
11.4000	3.22862858e-01
11.6000	3.11852155e-01
11.8000	3.01572010e-01
12.0000	2.92143831e-01
12.2000	2.83410137e-01
12.4000	2.75198578e-01
12.6000	2.67608049e-01
12.8000	2.61015083e-01
13.0000	2.55065018e-01
13.2000	2.49592044e-01
13.4000	2.44585665e-01
13.6000	2.40171081e-01
13.8000	2.36033319e-01
14.0000	2.32014363e-01
14.2000	2.28551137e-01
14.4000	2.25153771e-01
14.6000	2.21938992e-01
14.8000	2.18860108e-01
15.0000	2.15905066e-01
15.2000	2.13424945e-01
15.4000	2.11073589e-01
15.6000	2.08899893e-01
15.8000	2.06997706e-01
16.0000	2.05208268e-01
16.2000	2.03539317e-01
16.4000	2.01549109e-01
16.6000	2.00038617e-01
16.8000	1.98672130e-01
17.0000	1.97532670e-01
17.2000	1.96341837e-01
17.4000	1.95184695e-01
17.6000	1.94033105e-01
17.8000	1.93144989e-01
18.0000	1.92370685e-01
18.2000	1.91632581e-01
18.4000	1.91018934e-01
18.6000	1.90432286e-01
18.8000	1.89844389e-01
19.0000	1.89438409e-01
19.2000	1.89175764e-01
19.4000	1.89026359e-01
19.6000	1.88906843e-01
19.8000	1.88968313e-01
20.0000	1.89082980e-01
20.2000	1.88986702e-01
20.4000	1.88844496e-01
20.6000	1.88857828e-01
20.8000	1.88950383e-01
21.0000	1.89139721e-01
21.2000	1.89341840e-01
21.4000	1.89567391e-01
21.6000	1.89843214e-01
21.8000	1.90155420e-01
22.0000	1.90483065e-01
22.2000	1.90918474e-01
22.4000	1.91351845e-01
22.6000	1.91865294e-01
22.8000	1.92262105e-01
23.0000	1.92764815e-01
23.2000	1.93263388e-01
23.4000	1.93834049e-01
23.6000	1.94426902e-01
23.8000	1.95016687e-01
24.0000	1.95659580e-01
24.2000	1.96161473e-01
24.4000	1.96710406e-01
24.6000	1.97217183e-01
24.8000	1.97725047e-01
25.0000	1.98329452e-01
25.2000	1.99042776e-01
25.4000	1.99877004e-01
25.6000	2.00614876e-01
25.8000	2.01313850e-01
26.0000	2.01870910e-01
26.2000	2.02460823e-01
26.4000	2.03086067e-01
26.6000	2.03755221e-01
26.8000	2.04436847e-01
27.0000	2.05105424e-01
27.2000	2.05911204e-01
27.4000	2.06804913e-01
27.6000	2.07672549e-01
27.8000	2.08508385e-01
28.0000	2.09346708e-01
28.2000	2.10159644e-01
28.4000	2.10929325e-01
28.6000	2.11633832e-01
28.8000	2.12410346e-01
29.0000	2.13166721e-01
29.2000	2.14022860e-01
29.4000	2.14797270e-01
29.6000	2.15635831e-01
29.8000	2.16417893e-01
30.0000	2.17168843e-01


==> anc/Fig13_data/Fig13_C0_20_line_43.3nb.txt <==
# Figure 13: R_AA(pT) (ratio curves)
# Panel=C0_20; curve=43.3nb; linestyle=--
# Columns:
# 1: pT [GeV/c]
# 2: R_AA
#
0.0000	2.20931798e+01
0.2000	2.20115279e+01
0.4000	2.18060485e+01
0.6000	2.14548452e+01
0.8000	2.09852501e+01
1.0000	2.04012942e+01
1.2000	1.97121300e+01
1.4000	1.89323011e+01
1.6000	1.80807896e+01
1.8000	1.71847414e+01
2.0000	1.62562087e+01
2.2000	1.53155109e+01
2.4000	1.43722689e+01
2.6000	1.34297446e+01
2.8000	1.25091586e+01
3.0000	1.16125877e+01
3.2000	1.07463534e+01
3.4000	9.92091194e+00
3.6000	9.13547168e+00
3.8000	8.39713702e+00
4.0000	7.71055722e+00
4.2000	7.06868293e+00
4.4000	6.47293245e+00
4.6000	5.92256863e+00
4.8000	5.41420948e+00
5.0000	4.94885610e+00
5.2000	4.52306539e+00
5.4000	4.13472904e+00
5.6000	3.78027731e+00
5.8000	3.45861981e+00
6.0000	3.16667509e+00
6.2000	2.90239544e+00
6.4000	2.66366213e+00
6.6000	2.44756177e+00
6.8000	2.25048187e+00
7.0000	2.07310760e+00
7.2000	1.91240867e+00
7.4000	1.76677480e+00
7.6000	1.63469710e+00
7.8000	1.51414676e+00
8.0000	1.40475914e+00
8.2000	1.30514696e+00
8.4000	1.21462045e+00
8.6000	1.13275174e+00
8.8000	1.05864472e+00
9.0000	9.91805015e-01
9.2000	9.31053264e-01
9.4000	8.76001944e-01
9.6000	8.25830254e-01
9.8000	7.79975022e-01
10.0000	7.38181517e-01
10.2000	6.99663738e-01
10.4000	6.64584966e-01
10.6000	6.32129362e-01
10.8000	6.02057256e-01
11.0000	5.74241337e-01
11.2000	5.48753290e-01
11.4000	5.25378251e-01
11.6000	5.03692586e-01
11.8000	4.83510879e-01
12.0000	4.64814727e-01
12.2000	4.47455010e-01
12.4000	4.31207917e-01
12.6000	4.16162145e-01
12.8000	4.02709293e-01
13.0000	3.90402473e-01
13.2000	3.78980408e-01
13.4000	3.68431776e-01
13.6000	3.58914997e-01
13.8000	3.49999177e-01
14.0000	3.41456023e-01
14.2000	3.33850070e-01
14.4000	3.26455707e-01
14.6000	3.19346559e-01
14.8000	3.12559033e-01
15.0000	3.06141576e-01
15.2000	3.00455041e-01
15.4000	2.95084100e-01
15.6000	2.90107714e-01
15.8000	2.85638010e-01
16.0000	2.81395796e-01
16.2000	2.77330684e-01
16.4000	2.73034086e-01
16.6000	2.69308309e-01
16.8000	2.65842468e-01
17.0000	2.62701768e-01
17.2000	2.59636396e-01
17.4000	2.56715508e-01
17.6000	2.53871189e-01
17.8000	2.51388473e-01
18.0000	2.49070020e-01
18.2000	2.46803438e-01
18.4000	2.44715031e-01
18.6000	2.42691540e-01
18.8000	2.40718165e-01
19.0000	2.39060762e-01
19.2000	2.37608899e-01
19.4000	2.36368280e-01
19.6000	2.35232513e-01
19.8000	2.34356289e-01
20.0000	2.33552340e-01
20.2000	2.32414575e-01
20.4000	2.31164028e-01
20.6000	2.30173761e-01
20.8000	2.29410261e-01
21.0000	2.28816184e-01
21.2000	2.28219819e-01
21.4000	2.27657780e-01
21.6000	2.27171826e-01
21.8000	2.26723376e-01
22.0000	2.26352823e-01
22.2000	2.26150247e-01
22.4000	2.25974323e-01
22.6000	2.25934173e-01
22.8000	2.25789043e-01
23.0000	2.25739530e-01
23.2000	2.25706601e-01
23.4000	2.25804190e-01
23.6000	2.25938566e-01
23.8000	2.26079504e-01
24.0000	2.26331276e-01
24.2000	2.26392430e-01
24.4000	2.26468009e-01
24.6000	2.26493916e-01
24.8000	2.26510533e-01
25.0000	2.26644558e-01
25.2000	2.26975773e-01
25.4000	2.27547554e-01
25.6000	2.27994880e-01
25.8000	2.28350815e-01
26.0000	2.28513722e-01
26.2000	2.28675387e-01
26.4000	2.28898559e-01
26.6000	2.29198768e-01
26.8000	2.29552331e-01
27.0000	2.29942226e-01
27.2000	2.30493437e-01
27.4000	2.31200973e-01
27.6000	2.31865708e-01
27.8000	2.32451253e-01
28.0000	2.33054436e-01
28.2000	2.33653339e-01
28.4000	2.34159564e-01
28.6000	2.34569323e-01
28.8000	2.35053056e-01
29.0000	2.35540471e-01
29.2000	2.36178022e-01
29.4000	2.36776988e-01
29.6000	2.37434805e-01
29.8000	2.37983520e-01
30.0000	2.38439155e-01


==> anc/Fig13_data/Fig13_C0_20_line_91.5nb.txt <==
# Figure 13: R_AA(pT) (ratio curves)
# Panel=C0_20; curve=91.5nb; linestyle=-.
# Columns:
# 1: pT [GeV/c]
# 2: R_AA
#
0.0000	1.40050645e+01
0.2000	1.39533136e+01
0.4000	1.38226930e+01
0.6000	1.36001430e+01
0.8000	1.33028291e+01
1.0000	1.29333334e+01
1.2000	1.24973505e+01
1.4000	1.20041191e+01
1.6000	1.14654895e+01
1.8000	1.08983568e+01
2.0000	1.03105811e+01
2.2000	9.71514235e+00
2.4000	9.11832254e+00
2.6000	8.52214417e+00
2.8000	7.93995860e+00
3.0000	7.37303001e+00
3.2000	6.82529460e+00
3.4000	6.30328029e+00
3.6000	5.80660761e+00
3.8000	5.33969647e+00
4.0000	4.90550881e+00
4.2000	4.49962023e+00
4.4000	4.12298792e+00
4.6000	3.77508858e+00
4.8000	3.45360267e+00
5.0000	3.15950369e+00
5.2000	2.89024405e+00
5.4000	2.64490399e+00
5.6000	2.42080155e+00
5.8000	2.21765350e+00
6.0000	2.03316052e+00
6.2000	1.86623498e+00
6.4000	1.71531695e+00
6.6000	1.57893934e+00
6.8000	1.45437826e+00
7.0000	1.34241340e+00
7.2000	1.24102261e+00
7.4000	1.14914384e+00
7.6000	1.06577283e+00
7.8000	9.89602896e-01
8.0000	9.20696319e-01
8.2000	8.58006057e-01
8.4000	8.01003240e-01
8.6000	7.49460688e-01
8.8000	7.02796714e-01
9.0000	6.60852911e-01
9.2000	6.22675595e-01
9.4000	5.88150135e-01
9.6000	5.56712008e-01
9.8000	5.27945094e-01
10.0000	5.01744642e-01
10.2000	4.77536633e-01
10.4000	4.55680456e-01
10.6000	4.35505413e-01
10.8000	4.16843841e-01
11.0000	3.99604297e-01
11.2000	3.83864797e-01
11.4000	3.69447933e-01
11.6000	3.55981640e-01
11.8000	3.43423887e-01
12.0000	3.31863832e-01
12.2000	3.21145603e-01
12.4000	3.11085881e-01
12.6000	3.01780208e-01
12.8000	2.93609148e-01
13.0000	2.86196895e-01
13.2000	2.79355502e-01
13.4000	2.73074166e-01
13.6000	2.67486002e-01
13.8000	2.62249090e-01
14.0000	2.57189344e-01
14.2000	2.52773193e-01
14.4000	2.48456545e-01
14.6000	2.44345906e-01
14.8000	2.40413829e-01
15.0000	2.36662410e-01
15.2000	2.33444641e-01
15.4000	2.30398739e-01
15.6000	2.27580316e-01
15.8000	2.25087468e-01
16.0000	2.22733863e-01
16.2000	2.20513731e-01
16.4000	2.17992950e-01
16.6000	2.15972847e-01
16.8000	2.14123484e-01
17.0000	2.12523682e-01
17.2000	2.10901728e-01
17.4000	2.09338797e-01
17.6000	2.07797780e-01
17.8000	2.06542905e-01
18.0000	2.05413391e-01
18.2000	2.04323566e-01
18.4000	2.03370768e-01
18.6000	2.02453507e-01
18.8000	2.01547104e-01
19.0000	2.00853264e-01
19.2000	2.00316943e-01
19.4000	1.99916472e-01
19.6000	1.99563237e-01
19.8000	1.99409051e-01
20.0000	1.99312340e-01
20.2000	1.98976393e-01
20.4000	1.98579356e-01
20.6000	1.98361842e-01
20.8000	1.98257448e-01
21.0000	1.98266526e-01
21.2000	1.98285008e-01
21.4000	1.98329364e-01
21.6000	1.98429986e-01
21.8000	1.98567220e-01
22.0000	1.98734254e-01
22.2000	1.99022904e-01
22.4000	1.99316119e-01
22.6000	1.99702276e-01
22.8000	1.99974382e-01
23.0000	2.00350031e-01
23.2000	2.00726312e-01
23.4000	2.01188152e-01
23.6000	2.01675555e-01
23.8000	2.02162041e-01
24.0000	2.02715035e-01
24.2000	2.03115570e-01
24.4000	2.03555530e-01
24.6000	2.03951651e-01
24.8000	2.04346728e-01
25.0000	2.04842905e-01
25.2000	2.05468273e-01
25.4000	2.06242020e-01
25.6000	2.06913071e-01
25.8000	2.07533197e-01
26.0000	2.07999632e-01
26.2000	2.08491033e-01
26.4000	2.09023775e-01
26.6000	2.09608147e-01
26.8000	2.10214117e-01
27.0000	2.10818693e-01
27.2000	2.11565958e-01
27.4000	2.12416719e-01
27.6000	2.13237810e-01
27.8000	2.14015997e-01
28.0000	2.14800269e-01
28.2000	2.15563953e-01
28.4000	2.16272991e-01
28.6000	2.16909738e-01
28.8000	2.17618903e-01
29.0000	2.18313328e-01
29.2000	2.19119226e-01
29.4000	2.19853310e-01
29.6000	2.20650276e-01
29.8000	2.21378731e-01
30.0000	2.22061704e-01


==> anc/Fig13_data/Fig13_C20_40_band_91.5nb.txt <==
# Figure 13: R_AA(pT) band
# Panel=C20_40; band=91.5nb (red)
# Columns:
# 1: pT [GeV/c]
# 2: lower
# 3: upper
#
0.0000	1.30230496e+01	1.01533487e+01
0.2000	1.29754744e+01	1.01162752e+01
0.4000	1.28563048e+01	1.00233899e+01
0.6000	1.26477149e+01	9.86073598e+00
0.8000	1.23714676e+01	9.64541672e+00
1.0000	1.20294174e+01	9.37886539e+00
1.2000	1.16260313e+01	9.06454343e+00
1.4000	1.11699028e+01	8.70913876e+00
1.6000	1.06723375e+01	8.32146254e+00
1.8000	1.01500593e+01	7.91454754e+00
2.0000	9.60908113e+00	7.49307195e+00
2.2000	9.06078773e+00	7.06588255e+00
2.4000	8.51064703e+00	6.63725233e+00
2.6000	7.96029635e+00	6.20845498e+00
2.8000	7.42316299e+00	5.78995645e+00
3.0000	6.89980210e+00	5.38218733e+00
3.2000	6.39441996e+00	4.98844157e+00
3.4000	5.91348648e+00	4.61374815e+00
3.6000	5.45592650e+00	4.25727434e+00
3.8000	5.02638593e+00	3.92264191e+00
4.0000	4.62713368e+00	3.61160261e+00
4.2000	4.25375917e+00	3.32072780e+00
4.4000	3.90733462e+00	3.05085322e+00
4.6000	3.58708152e+00	2.80135652e+00
4.8000	3.29166249e+00	2.57121473e+00
5.0000	3.02088747e+00	2.36026717e+00
5.2000	2.77364304e+00	2.16765670e+00
5.4000	2.54784913e+00	1.99175663e+00
5.6000	2.34189699e+00	1.83130951e+00
5.8000	2.15515359e+00	1.68584446e+00
6.0000	1.98583950e+00	1.55395462e+00
6.2000	1.83250519e+00	1.43451438e+00
6.4000	1.69417020e+00	1.32675373e+00
6.6000	1.56898449e+00	1.22925096e+00
6.8000	1.45492418e+00	1.14040807e+00
7.0000	1.35260899e+00	1.06073037e+00
7.2000	1.25942110e+00	9.88145624e-01
7.4000	1.17537373e+00	9.22694727e-01
7.6000	1.09932277e+00	8.63473730e-01
7.8000	1.02983937e+00	8.09360920e-01
8.0000	9.66656213e-01	7.60160757e-01
8.2000	9.09338722e-01	7.15539692e-01
8.4000	8.57522855e-01	6.75208410e-01
8.6000	8.10884815e-01	6.38915188e-01
8.8000	7.68503339e-01	6.05929395e-01
9.0000	7.29969537e-01	5.75934036e-01
9.2000	6.95537764e-01	5.49149609e-01
9.4000	6.64229710e-01	5.24795025e-01
9.6000	6.35280264e-01	5.02262009e-01
9.8000	6.09571475e-01	4.82275870e-01
10.0000	5.86169591e-01	4.64084928e-01
10.2000	5.64923462e-01	4.47578176e-01
10.4000	5.45327606e-01	4.32354770e-01
10.6000	5.27106673e-01	4.18198883e-01
10.8000	5.10533406e-01	4.05336142e-01
11.0000	4.95197017e-01	3.93434220e-01
11.2000	4.80931973e-01	3.82358910e-01
11.4000	4.67879691e-01	3.72227158e-01
11.6000	4.56232127e-01	3.63197922e-01
11.8000	4.45186365e-01	3.54626133e-01
12.0000	4.34984240e-01	3.46714152e-01
12.2000	4.25719406e-01	3.39538046e-01
12.4000	4.17560143e-01	3.33236741e-01
12.6000	4.09921586e-01	3.27334470e-01
12.8000	4.03199601e-01	3.22153001e-01
13.0000	3.96822941e-01	3.17231240e-01
13.2000	3.91065563e-01	3.12796604e-01
13.4000	3.85782862e-01	3.08731278e-01
13.6000	3.80966605e-01	3.05026468e-01
13.8000	3.76522629e-01	3.01611073e-01
14.0000	3.72349249e-01	2.98405701e-01
14.2000	3.68818144e-01	2.95706298e-01
14.4000	3.65498783e-01	2.93173158e-01
14.6000	3.62437188e-01	2.90845740e-01
14.8000	3.59608128e-01	2.88699665e-01
15.0000	3.57033054e-01	2.86749803e-01
15.2000	3.54749607e-01	2.85026601e-01
15.4000	3.52660225e-01	2.83453531e-01
15.6000	3.50706663e-01	2.81981823e-01
15.8000	3.49168197e-01	2.80837624e-01
16.0000	3.47740557e-01	2.79779059e-01
16.2000	3.46269062e-01	2.78682494e-01
16.4000	3.44889214e-01	2.77656574e-01
16.6000	3.43677442e-01	2.76763783e-01
16.8000	3.42584145e-01	2.75962336e-01
17.0000	3.41749576e-01	2.75367465e-01
17.2000	3.40937018e-01	2.74785178e-01
17.4000	3.40184611e-01	2.74246994e-01
17.6000	3.39654570e-01	2.73886972e-01
17.8000	3.39207704e-01	2.73590396e-01
18.0000	3.38657459e-01	2.73207597e-01
18.2000	3.38361526e-01	2.73031129e-01
18.4000	3.38100776e-01	2.72881003e-01
18.6000	3.37881038e-01	2.72762689e-01
18.8000	3.37880199e-01	2.72820338e-01
19.0000	3.37999781e-01	2.72970270e-01
19.2000	3.38109486e-01	2.73109686e-01
19.4000	3.38416715e-01	2.73405727e-01
19.6000	3.38842604e-01	2.73794892e-01
19.8000	3.39322963e-01	2.74225044e-01
20.0000	3.39888966e-01	2.74724314e-01
20.2000	3.40211763e-01	2.75031031e-01
20.4000	3.40533454e-01	2.75339586e-01
20.6000	3.40884165e-01	2.75667125e-01
20.8000	3.41512643e-01	2.76214442e-01
21.0000	3.42302418e-01	2.76890098e-01
21.2000	3.42956463e-01	2.77456012e-01
21.4000	3.43704293e-01	2.78097706e-01
21.6000	3.44461527e-01	2.78745874e-01
21.8000	3.45216758e-01	2.79392552e-01
22.0000	3.46059342e-01	2.80107636e-01
22.2000	3.46903367e-01	2.80821238e-01
22.4000	3.47825127e-01	2.81597198e-01
22.6000	3.48706481e-01	2.82337627e-01
22.8000	3.49698208e-01	2.83167481e-01
23.0000	3.50653715e-01	2.83968348e-01
23.2000	3.51655134e-01	2.84805529e-01
23.4000	3.52753665e-01	2.85719346e-01
23.6000	3.53850885e-01	2.86631603e-01
23.8000	3.54944446e-01	2.87540669e-01
24.0000	3.56070175e-01	2.88472866e-01
24.2000	3.57092531e-01	2.89323420e-01
24.4000	3.58112412e-01	2.90173339e-01
24.6000	3.59113121e-01	2.91008098e-01
24.8000	3.60056733e-01	2.91796635e-01
25.0000	3.61040442e-01	2.92616938e-01
25.2000	3.62126029e-01	2.93516457e-01
25.4000	3.63406014e-01	2.94569086e-01
25.6000	3.64624772e-01	2.95573173e-01
25.8000	3.65761814e-01	2.96512756e-01
26.0000	3.66839636e-01	2.97406426e-01
26.2000	3.67859608e-01	2.98254579e-01
26.4000	3.68873528e-01	2.99096608e-01
26.6000	3.69940785e-01	2.99980599e-01
26.8000	3.70999433e-01	3.00855864e-01
27.0000	3.72145567e-01	3.01800296e-01
27.2000	3.73312287e-01	3.02760570e-01
27.4000	3.74570550e-01	3.03792291e-01
27.6000	3.75828992e-01	3.04824759e-01
27.8000	3.77024474e-01	3.05808239e-01
28.0000	3.78200154e-01	3.06774983e-01
28.2000	3.79379012e-01	3.07743177e-01
28.4000	3.80519336e-01	3.08682338e-01
28.6000	3.81600984e-01	3.09574962e-01
28.8000	3.82690419e-01	3.10473837e-01
29.0000	3.83781731e-01	3.11373213e-01
29.2000	3.84850623e-01	3.12252230e-01
29.4000	3.86041182e-01	3.13228443e-01
29.6000	3.87269757e-01	3.14235826e-01
29.8000	3.88407600e-01	3.15171602e-01
30.0000	3.89432284e-01	3.16017886e-01


==> anc/Fig13_data/Fig13_C20_40_band_primordial.txt <==
# Figure 13: R_AA(pT) band
# Panel=C20_40; band=primordial (orange)
# Columns:
# 1: pT [GeV/c]
# 2: lower
# 3: upper
#
0.0000	3.02938911e-01	2.46525966e-01
0.2000	3.02317146e-01	2.46019915e-01
0.4000	3.00368436e-01	2.44434167e-01
0.6000	2.94606317e-01	2.39745052e-01
0.8000	2.89713005e-01	2.35762942e-01
1.0000	2.85413517e-01	2.32264127e-01
1.2000	2.80884674e-01	2.28578663e-01
1.4000	2.76321113e-01	2.24864883e-01
1.6000	2.71792764e-01	2.21179907e-01
1.8000	2.67495475e-01	2.17682811e-01
2.0000	2.63286632e-01	2.14257717e-01
2.2000	2.58636486e-01	2.10473517e-01
2.4000	2.53889394e-01	2.06610461e-01
2.6000	2.49057073e-01	2.02678011e-01
2.8000	2.44401483e-01	1.98889277e-01
3.0000	2.39795932e-01	1.95141445e-01
3.2000	2.35831826e-01	1.91915407e-01
3.4000	2.32196090e-01	1.88956804e-01
3.6000	2.28956052e-01	1.86320099e-01
3.8000	2.26317272e-01	1.84172836e-01
4.0000	2.23795342e-01	1.82120319e-01
4.2000	2.21520258e-01	1.80268988e-01
4.4000	2.19583410e-01	1.78692795e-01
4.6000	2.17500220e-01	1.76997577e-01
4.8000	2.15792666e-01	1.75608035e-01
5.0000	2.14104530e-01	1.74234267e-01
5.2000	2.12732853e-01	1.73117981e-01
5.4000	2.11516929e-01	1.72128487e-01
5.6000	2.10253310e-01	1.71100195e-01
5.8000	2.09585845e-01	1.70557021e-01
6.0000	2.08958616e-01	1.70046586e-01
6.2000	2.08453972e-01	1.69635903e-01
6.4000	2.07881927e-01	1.69170401e-01
6.6000	2.07785757e-01	1.69092149e-01
6.8000	2.07540706e-01	1.68892718e-01
7.0000	2.07807860e-01	1.69110127e-01
7.2000	2.07630408e-01	1.68965697e-01
7.4000	2.07880209e-01	1.69168990e-01
7.6000	2.08184836e-01	1.69416890e-01
7.8000	2.08282899e-01	1.69496683e-01
8.0000	2.08564257e-01	1.69725657e-01
8.2000	2.09127939e-01	1.70184409e-01
8.4000	2.09850287e-01	1.70772214e-01
8.6000	2.10734753e-01	1.71491977e-01
8.8000	2.11366659e-01	1.72006226e-01
9.0000	2.11846311e-01	1.72396513e-01
9.2000	2.12773187e-01	1.73150809e-01
9.4000	2.13616642e-01	1.73837222e-01
9.6000	2.14018365e-01	1.74164181e-01
9.8000	2.15076500e-01	1.75025246e-01
10.0000	2.16093955e-01	1.75853251e-01
10.2000	2.17256843e-01	1.76799473e-01
10.4000	2.18367455e-01	1.77703393e-01
10.6000	2.19378340e-01	1.78526010e-01
10.8000	2.20671827e-01	1.79578571e-01
11.0000	2.21896243e-01	1.80575043e-01
11.2000	2.22895820e-01	1.81388552e-01
11.4000	2.23869797e-01	1.82181052e-01
11.6000	2.25085117e-01	1.83169949e-01
11.8000	2.25972334e-01	1.83892101e-01
12.0000	2.26946264e-01	1.84684564e-01
12.2000	2.28080204e-01	1.85607393e-01
12.4000	2.29610761e-01	1.86852916e-01
12.6000	2.30961361e-01	1.87952019e-01
12.8000	2.32501904e-01	1.89205687e-01
13.0000	2.33780960e-01	1.90246547e-01
13.2000	2.35196599e-01	1.91398562e-01
13.4000	2.36598837e-01	1.92539680e-01
13.6000	2.37926060e-01	1.93619748e-01
13.8000	2.39237286e-01	1.94686800e-01
14.0000	2.40526453e-01	1.95735907e-01
14.2000	2.41980353e-01	1.96919065e-01
14.4000	2.43472388e-01	1.98133228e-01
14.6000	2.45107538e-01	1.99463901e-01
14.8000	2.46747138e-01	2.00798199e-01
15.0000	2.48343149e-01	2.02097014e-01
15.2000	2.49923560e-01	2.03383092e-01
15.4000	2.51475506e-01	2.04646033e-01
15.6000	2.52900689e-01	2.05805794e-01
15.8000	2.54451691e-01	2.07068027e-01
16.0000	2.55975766e-01	2.08308285e-01
16.2000	2.57393125e-01	2.09461654e-01
16.4000	2.58792347e-01	2.10600330e-01
16.6000	2.60249545e-01	2.11786206e-01
16.8000	2.61683706e-01	2.12953318e-01
17.0000	2.63261674e-01	2.14237353e-01
17.2000	2.64707536e-01	2.15414095e-01
17.4000	2.66079282e-01	2.16530272e-01
17.6000	2.67590257e-01	2.17759961e-01
17.8000	2.69061589e-01	2.18957277e-01
18.0000	2.70369556e-01	2.20021688e-01
18.2000	2.71918052e-01	2.21281733e-01
18.4000	2.73433280e-01	2.22514899e-01
18.6000	2.74945587e-01	2.23745551e-01
18.8000	2.76616408e-01	2.25105239e-01
19.0000	2.78239760e-01	2.26426276e-01
19.2000	2.79783994e-01	2.27682937e-01
19.4000	2.81409401e-01	2.29005680e-01
19.6000	2.83055913e-01	2.30345569e-01
19.8000	2.84659126e-01	2.31650231e-01
20.0000	2.86331841e-01	2.33011491e-01
20.2000	2.87915355e-01	2.34300074e-01
20.4000	2.89575138e-01	2.35650809e-01
20.6000	2.91131979e-01	2.36917725e-01
20.8000	2.92788540e-01	2.38265795e-01
21.0000	2.94520249e-01	2.39675036e-01
21.2000	2.96139297e-01	2.40992590e-01
21.4000	2.97835709e-01	2.42373104e-01
21.6000	2.99507397e-01	2.43733454e-01
21.8000	3.01180714e-01	2.45095203e-01
22.0000	3.02864668e-01	2.46465592e-01
22.2000	3.04476487e-01	2.47777214e-01
22.4000	3.06134907e-01	2.49126893e-01
22.6000	3.07681550e-01	2.50385530e-01
22.8000	3.09324616e-01	2.51722544e-01
23.0000	3.10945852e-01	2.53041899e-01
23.2000	3.12587473e-01	2.54377869e-01
23.4000	3.14254001e-01	2.55733997e-01
23.6000	3.15905314e-01	2.57077694e-01
23.8000	3.17543695e-01	2.58411084e-01
24.0000	3.19133843e-01	2.59705188e-01
24.2000	3.20685204e-01	2.60967547e-01
24.4000	3.22279057e-01	2.62264627e-01
24.6000	3.23860031e-01	2.63551161e-01
24.8000	3.25395336e-01	2.64800768e-01
25.0000	3.26946253e-01	2.66062767e-01
25.2000	3.28492859e-01	2.67321208e-01
25.4000	3.30085759e-01	2.68617575e-01
25.6000	3.31655417e-01	2.69894940e-01
25.8000	3.33205132e-01	2.71156063e-01
26.0000	3.34756141e-01	2.72418272e-01
26.2000	3.36294917e-01	2.73670459e-01
26.4000	3.37793113e-01	2.74889644e-01
26.6000	3.39303787e-01	2.76119018e-01
26.8000	3.40756326e-01	2.77301082e-01
27.0000	3.42237793e-01	2.78506675e-01
27.2000	3.43715085e-01	2.79708864e-01
27.4000	3.45195303e-01	2.80913435e-01
27.6000	3.46694785e-01	2.82133701e-01
27.8000	3.48192713e-01	2.83352652e-01
28.0000	3.49654112e-01	2.84541930e-01
28.2000	3.51088874e-01	2.85709535e-01
28.4000	3.52547379e-01	2.86896418e-01
28.6000	3.53985792e-01	2.88066961e-01
28.8000	3.55426230e-01	2.89239169e-01
29.0000	3.56841170e-01	2.90390631e-01
29.2000	3.58173690e-01	2.91475070e-01
29.4000	3.59574082e-01	2.92614586e-01
29.6000	3.61018674e-01	2.93790242e-01
29.8000	3.62437253e-01	2.94944633e-01
30.0000	3.63820036e-01	2.96069942e-01


==> anc/Fig13_data/Fig13_C20_40_line_110.8nb.txt <==
# Figure 13: R_AA(pT) (ratio curves)
# Panel=C20_40; curve=110.8nb; linestyle=:
# Columns:
# 1: pT [GeV/c]
# 2: R_AA
#
0.0000	9.59722961e+00
0.2000	9.56226171e+00
0.4000	9.47457442e+00
0.6000	9.32070688e+00
0.8000	9.11738760e+00
1.0000	8.86595765e+00
1.2000	8.56953206e+00
1.4000	8.23444466e+00
1.6000	7.86899258e+00
1.8000	7.48547086e+00
2.0000	7.08826030e+00
2.2000	6.68561098e+00
2.4000	6.28159234e+00
2.6000	5.87740324e+00
2.8000	5.48293079e+00
3.0000	5.09856181e+00
3.2000	4.72748046e+00
3.4000	4.37437391e+00
3.6000	4.03846834e+00
3.8000	3.72320141e+00
4.0000	3.43015272e+00
4.2000	3.15611239e+00
4.4000	2.90188231e+00
4.6000	2.66680887e+00
4.8000	2.45000024e+00
5.0000	2.25125581e+00
5.2000	2.06981234e+00
5.4000	1.90411671e+00
5.6000	1.75295517e+00
5.8000	1.61597608e+00
6.0000	1.49177727e+00
6.2000	1.37931095e+00
6.4000	1.27782605e+00
6.6000	1.18606113e+00
6.8000	1.10242407e+00
7.0000	1.02748372e+00
7.2000	9.59155795e-01
7.4000	8.97600970e-01
7.6000	8.41916144e-01
7.8000	7.91008926e-01
8.0000	7.44750763e-01
8.2000	7.02841144e-01
8.4000	6.64990426e-01
8.6000	6.30963731e-01
8.8000	6.00012670e-01
9.0000	5.71854057e-01
9.2000	5.46780626e-01
9.4000	5.23981559e-01
9.6000	5.02834496e-01
9.8000	4.84176668e-01
10.0000	4.67202489e-01
10.2000	4.51833337e-01
10.4000	4.37665046e-01
10.6000	4.24486494e-01
10.8000	4.12565210e-01
11.0000	4.01538144e-01
11.2000	3.91257239e-01
11.4000	3.81860584e-01
11.6000	3.73535593e-01
11.8000	3.65594563e-01
12.0000	3.58286767e-01
12.2000	3.51694009e-01
12.4000	3.45980211e-01
12.6000	3.40617034e-01
12.8000	3.35958488e-01
13.0000	3.31507423e-01
13.2000	3.27534215e-01
13.4000	3.23906664e-01
13.6000	3.20607525e-01
13.8000	3.17578654e-01
14.0000	3.14744413e-01
14.2000	3.12409335e-01
14.4000	3.10236244e-01
14.6000	3.08276766e-01
14.8000	3.06488795e-01
15.0000	3.04879101e-01
15.2000	3.03480466e-01
15.4000	3.02219116e-01
15.6000	3.01035502e-01
15.8000	3.00177774e-01
16.0000	2.99396695e-01
16.2000	2.98564710e-01
16.4000	2.97796789e-01
16.6000	2.97162321e-01
16.8000	2.96610515e-01
17.0000	2.96273451e-01
17.2000	2.95929467e-01
17.4000	2.95616777e-01
17.6000	2.95491196e-01
17.8000	2.95419720e-01
18.0000	2.95243937e-01
18.2000	2.95296467e-01
18.4000	2.95369036e-01
18.6000	2.95471103e-01
18.8000	2.95761176e-01
19.0000	2.96131241e-01
19.2000	2.96480373e-01
19.4000	2.96988324e-01
19.6000	2.97586988e-01
19.8000	2.98217898e-01
20.0000	2.98923798e-01
20.2000	2.99435841e-01
20.4000	2.99960568e-01
20.6000	3.00488264e-01
20.8000	3.01237299e-01
21.0000	3.02117345e-01
21.2000	3.02878372e-01
21.4000	3.03721431e-01
21.6000	3.04567498e-01
21.8000	3.05412094e-01
22.0000	3.06322822e-01
22.2000	3.07221557e-01
22.4000	3.08185720e-01
22.6000	3.09100888e-01
22.8000	3.10113483e-01
23.0000	3.11095883e-01
23.2000	3.12115413e-01
23.4000	3.13210466e-01
23.6000	3.14301959e-01
23.8000	3.15388544e-01
24.0000	3.16490269e-01
24.2000	3.17509358e-01
24.4000	3.18534118e-01
24.6000	3.19542730e-01
24.8000	3.20501383e-01
25.0000	3.21492074e-01
25.2000	3.22556848e-01
25.4000	3.23772356e-01
25.6000	3.24938737e-01
25.8000	3.26041420e-01
26.0000	3.27101170e-01
26.2000	3.28116561e-01
26.4000	3.29120308e-01
26.6000	3.30165363e-01
26.8000	3.31193986e-01
27.0000	3.32291649e-01
27.2000	3.33403880e-01
27.4000	3.34583503e-01
27.6000	3.35766677e-01
27.8000	3.36903541e-01
28.0000	3.38019491e-01
28.2000	3.39133166e-01
28.4000	3.40222599e-01
28.6000	3.41265686e-01
28.8000	3.42314460e-01
29.0000	3.43360980e-01
29.2000	3.44376051e-01
29.4000	3.45492346e-01
29.6000	3.46643772e-01
29.8000	3.47724663e-01
30.0000	3.48716195e-01


==> anc/Fig13_data/Fig13_C20_40_line_43.3nb.txt <==
# Figure 13: R_AA(pT) (ratio curves)
# Panel=C20_40; curve=43.3nb; linestyle=--
# Columns:
# 1: pT [GeV/c]
# 2: R_AA
#
0.0000	1.81455429e+01
0.2000	1.80790154e+01
0.4000	1.79125601e+01
0.6000	1.76223778e+01
0.8000	1.72367144e+01
1.0000	1.67582869e+01
1.2000	1.61938305e+01
1.4000	1.55552803e+01
1.6000	1.48584926e+01
1.8000	1.41268705e+01
2.0000	1.33689345e+01
2.2000	1.26009420e+01
2.4000	1.18304013e+01
2.6000	1.10596072e+01
2.8000	1.03072927e+01
3.0000	9.57430394e+00
3.2000	8.86625579e+00
3.4000	8.19238998e+00
3.6000	7.55116716e+00
3.8000	6.94900898e+00
4.0000	6.38934369e+00
4.2000	5.86591327e+00
4.4000	5.38017797e+00
4.6000	4.93128153e+00
4.8000	4.51709100e+00
5.0000	4.13751060e+00
5.2000	3.79083469e+00
5.4000	3.47421433e+00
5.6000	3.18549337e+00
5.8000	2.92346675e+00
6.0000	2.68590477e+00
6.2000	2.47073123e+00
6.4000	2.27666474e+00
6.6000	2.10083579e+00
6.8000	1.94071110e+00
7.0000	1.79683190e+00
7.2000	1.66599723e+00
7.4000	1.54779207e+00
7.6000	1.44079313e+00
7.8000	1.34312471e+00
8.0000	1.25421656e+00
8.2000	1.17340872e+00
8.4000	1.10025035e+00
8.6000	1.03428715e+00
8.8000	9.74429582e-01
9.0000	9.20052187e-01
9.2000	8.71216584e-01
9.4000	8.26810491e-01
9.6000	7.85938329e-01
9.8000	7.49291806e-01
10.0000	7.15907401e-01
10.2000	6.85478423e-01
10.4000	6.57394245e-01
10.6000	6.31291723e-01
10.8000	6.07363118e-01
11.0000	5.85206386e-01
11.2000	5.64667343e-01
11.4000	5.45844457e-01
11.6000	5.28875040e-01
11.8000	5.12914731e-01
12.0000	4.98096181e-01
12.2000	4.84514768e-01
12.4000	4.72289447e-01
12.6000	4.60885119e-01
12.8000	4.50673810e-01
13.0000	4.41077944e-01
13.2000	4.32284121e-01
13.4000	4.24163978e-01
13.6000	4.16736244e-01
13.8000	4.09839717e-01
14.0000	4.03334368e-01
14.2000	3.97649284e-01
14.4000	3.92242471e-01
14.6000	3.87126870e-01
14.8000	3.82335835e-01
15.0000	3.77922955e-01
15.2000	3.73927620e-01
15.4000	3.70219205e-01
15.6000	3.66764739e-01
15.8000	3.63830857e-01
16.0000	3.61066030e-01
16.2000	3.58292816e-01
16.4000	3.55657258e-01
16.6000	3.53229198e-01
16.8000	3.50978698e-01
17.0000	3.49020523e-01
17.2000	3.47158695e-01
17.4000	3.45418445e-01
17.6000	3.43921195e-01
17.8000	3.42560556e-01
18.0000	3.41136056e-01
18.2000	3.39949178e-01
18.4000	3.38828078e-01
18.6000	3.37766287e-01
18.8000	3.36932749e-01
19.0000	3.36292386e-01
19.2000	3.35677458e-01
19.4000	3.35299506e-01
19.6000	3.35077712e-01
19.8000	3.34954017e-01
20.0000	3.34916116e-01
20.2000	3.34581073e-01
20.4000	3.34206483e-01
20.6000	3.33923622e-01
20.8000	3.33981838e-01
21.0000	3.34228682e-01
21.2000	3.34341228e-01
21.4000	3.34546920e-01
21.6000	3.34778432e-01
21.8000	3.35006040e-01
22.0000	3.35351160e-01
22.2000	3.35733964e-01
22.4000	3.36203096e-01
22.6000	3.36671220e-01
22.8000	3.37245998e-01
23.0000	3.37781058e-01
23.2000	3.38370368e-01
23.4000	3.39083842e-01
23.6000	3.39802805e-01
23.8000	3.40523360e-01
24.0000	3.41312747e-01
24.2000	3.41976650e-01
24.4000	3.42615646e-01
24.6000	3.43234211e-01
24.8000	3.43795097e-01
25.0000	3.44404734e-01
25.2000	3.45159721e-01
25.4000	3.46164785e-01
25.6000	3.47095365e-01
25.8000	3.47920778e-01
26.0000	3.48662545e-01
26.2000	3.49329235e-01
26.4000	3.50007526e-01
26.6000	3.50754595e-01
26.8000	3.51518360e-01
27.0000	3.52390944e-01
27.2000	3.53294199e-01
27.4000	3.54324876e-01
27.6000	3.55345950e-01
27.8000	3.56279595e-01
28.0000	3.57203645e-01
28.2000	3.58145209e-01
28.4000	3.59020848e-01
28.6000	3.59824129e-01
28.8000	3.60637017e-01
29.0000	3.61465891e-01
29.2000	3.62303830e-01
29.4000	3.63279128e-01
29.6000	3.64285674e-01
29.8000	3.65177850e-01
30.0000	3.65928501e-01


==> anc/Fig13_data/Fig13_C20_40_line_91.5nb.txt <==
# Figure 13: R_AA(pT) (ratio curves)
# Panel=C20_40; curve=91.5nb; linestyle=-.
# Columns:
# 1: pT [GeV/c]
# 2: R_AA
#
0.0000	1.15636169e+01
0.2000	1.15213878e+01
0.4000	1.14155786e+01
0.6000	1.12303572e+01
0.8000	1.09851003e+01
1.0000	1.06814427e+01
1.2000	1.03233653e+01
1.4000	9.91847060e+00
1.6000	9.47680246e+00
1.8000	9.01320724e+00
2.0000	8.53301701e+00
2.2000	8.04632707e+00
2.4000	7.55799594e+00
2.6000	7.06947644e+00
2.8000	6.59268889e+00
3.0000	6.12812632e+00
3.2000	5.67953204e+00
3.4000	5.25264054e+00
3.6000	4.84650128e+00
3.8000	4.46523986e+00
4.0000	4.11086155e+00
4.2000	3.77945214e+00
4.4000	3.47196871e+00
4.6000	3.18770943e+00
4.8000	2.92549663e+00
5.0000	2.68515458e+00
5.2000	2.46570141e+00
5.4000	2.26528996e+00
5.6000	2.08248498e+00
5.8000	1.91674073e+00
6.0000	1.76646462e+00
6.2000	1.63037267e+00
6.4000	1.50759095e+00
6.6000	1.39648831e+00
6.8000	1.29525666e+00
7.0000	1.20445843e+00
7.2000	1.12175177e+00
7.4000	1.04716533e+00
7.6000	9.79676845e-01
7.8000	9.18013424e-01
8.0000	8.61944405e-01
8.2000	8.11086545e-01
8.4000	7.65114255e-01
8.6000	7.23740637e-01
8.8000	6.86140761e-01
9.0000	6.51950985e-01
9.2000	6.21411250e-01
9.4000	5.93642070e-01
9.6000	5.67957530e-01
9.8000	5.45161733e-01
10.0000	5.24412566e-01
10.2000	5.05579339e-01
10.4000	4.88209670e-01
10.6000	4.72058472e-01
10.8000	4.57374991e-01
11.0000	4.43787771e-01
11.2000	4.31147078e-01
11.4000	4.19582103e-01
11.6000	4.09268550e-01
11.8000	3.99482902e-01
12.0000	3.90447505e-01
12.2000	3.82246902e-01
12.4000	3.75035331e-01
12.6000	3.68282533e-01
12.8000	3.62346800e-01
13.0000	3.56712257e-01
13.2000	3.51630069e-01
13.4000	3.46968986e-01
13.6000	3.42720284e-01
13.8000	3.38801703e-01
14.0000	3.35122920e-01
14.2000	3.32017305e-01
14.4000	3.29100302e-01
14.6000	3.26414844e-01
14.8000	3.23935913e-01
15.0000	3.21681523e-01
15.2000	3.19685677e-01
15.4000	3.17861480e-01
15.6000	3.16155380e-01
15.8000	3.14819988e-01
16.0000	3.13582576e-01
16.2000	3.12304123e-01
16.4000	3.11106632e-01
16.6000	3.10059488e-01
16.8000	3.09116932e-01
17.0000	3.08406937e-01
17.2000	3.07713788e-01
17.4000	3.07072695e-01
17.6000	3.06631700e-01
17.8000	3.06263548e-01
18.0000	3.05800492e-01
18.2000	3.05568054e-01
18.4000	3.05365864e-01
18.6000	3.05200503e-01
18.8000	3.05232037e-01
19.0000	3.05369665e-01
19.2000	3.05496985e-01
19.4000	3.05801107e-01
19.6000	3.06211001e-01
19.8000	3.06668452e-01
20.0000	3.07203197e-01
20.2000	3.07520390e-01
20.4000	3.07838129e-01
20.6000	3.08179571e-01
20.8000	3.08769474e-01
21.0000	3.09503976e-01
21.2000	3.10115846e-01
21.4000	3.10812434e-01
21.6000	3.11516925e-01
21.8000	3.12219592e-01
22.0000	3.13000110e-01
22.2000	3.13780400e-01
22.4000	3.14630631e-01
22.6000	3.15442929e-01
22.8000	3.16354862e-01
23.0000	3.17234339e-01
23.2000	3.18154842e-01
23.4000	3.19162131e-01
23.6000	3.20167988e-01
23.8000	3.21170373e-01
24.0000	3.22200111e-01
24.2000	3.23137741e-01
24.4000	3.24073717e-01
24.6000	3.24992472e-01
24.8000	3.25859582e-01
25.0000	3.26762726e-01
25.2000	3.27756358e-01
25.4000	3.28923244e-01
25.6000	3.30035335e-01
25.8000	3.31074402e-01
26.0000	3.32061068e-01
26.2000	3.32996134e-01
26.4000	3.33925067e-01
26.6000	3.34901513e-01
26.8000	3.35869260e-01
27.0000	3.36915158e-01
27.2000	3.37979275e-01
27.4000	3.39124686e-01
27.6000	3.40270634e-01
27.8000	3.41360639e-01
28.0000	3.42432456e-01
28.2000	3.43506429e-01
28.4000	3.44546807e-01
28.6000	3.45534651e-01
28.8000	3.46529434e-01
29.0000	3.47525482e-01
29.2000	3.48499944e-01
29.4000	3.49583742e-01
29.6000	3.50702058e-01
29.8000	3.51739529e-01
30.0000	3.52675642e-01


==> anc/Fig13_data/Fig13_C40_60_band_91.5nb.txt <==
# Figure 13: R_AA(pT) band
# Panel=C40_60; band=91.5nb (red)
# Columns:
# 1: pT [GeV/c]
# 2: lower
# 3: upper
#
0.0000	8.63084145e+00	7.52642340e+00
0.2000	8.60017107e+00	7.49967630e+00
0.4000	8.52388036e+00	7.43310501e+00
0.6000	8.38736723e+00	7.31412009e+00
0.8000	8.20893524e+00	7.15858540e+00
1.0000	7.98804858e+00	6.96604576e+00
1.2000	7.72789782e+00	6.73929785e+00
1.4000	7.43403075e+00	6.48316948e+00
1.6000	7.11369985e+00	6.20398903e+00
1.8000	6.77805988e+00	5.91143316e+00
2.0000	6.43047149e+00	5.60848171e+00
2.2000	6.07901588e+00	5.30213622e+00
2.4000	5.72662740e+00	4.99497475e+00
2.6000	5.37428833e+00	4.68787730e+00
2.8000	5.03109098e+00	4.38870020e+00
3.0000	4.69665896e+00	4.09717155e+00
3.2000	4.37333048e+00	3.81533566e+00
3.4000	4.06606135e+00	3.54746567e+00
3.6000	3.77355602e+00	3.29247183e+00
3.8000	3.49881416e+00	3.05295272e+00
4.0000	3.24378133e+00	2.83059077e+00
4.2000	3.00510319e+00	2.62250476e+00
4.4000	2.78346789e+00	2.42926814e+00
4.6000	2.57928266e+00	2.25123395e+00
4.8000	2.39059078e+00	2.08671179e+00
5.0000	2.21818038e+00	1.93638025e+00
5.2000	2.06057239e+00	1.79894702e+00
5.4000	1.91669715e+00	1.67348567e+00
5.6000	1.78569405e+00	1.55924619e+00
5.8000	1.66659470e+00	1.45538497e+00
6.0000	1.55901040e+00	1.36156426e+00
6.2000	1.46138603e+00	1.27642944e+00
6.4000	1.37381211e+00	1.20005083e+00
6.6000	1.29400229e+00	1.13044339e+00
6.8000	1.22186794e+00	1.06753738e+00
7.0000	1.15711461e+00	1.01105981e+00
7.2000	1.09830585e+00	9.59767179e-01
7.4000	1.04503444e+00	9.13303624e-01
7.6000	9.97003637e-01	8.71409172e-01
7.8000	9.53251989e-01	8.33248289e-01
8.0000	9.13571858e-01	7.98639213e-01
8.2000	8.77637250e-01	7.67297404e-01
8.4000	8.45097027e-01	7.38914856e-01
8.6000	8.15915342e-01	7.13462387e-01
8.8000	7.89587296e-01	6.90499932e-01
9.0000	7.65735732e-01	6.69696848e-01
9.2000	7.44294863e-01	6.50995421e-01
9.4000	7.24867911e-01	6.34050828e-01
9.6000	7.07487642e-01	6.18893608e-01
9.8000	6.91714520e-01	6.05137426e-01
10.0000	6.77275940e-01	5.92544659e-01
10.2000	6.64351670e-01	5.81273616e-01
10.4000	6.52635809e-01	5.71057415e-01
10.6000	6.41786250e-01	5.61596827e-01
10.8000	6.31864180e-01	5.52945375e-01
11.0000	6.22939287e-01	5.45164692e-01
11.2000	6.14837498e-01	5.38101993e-01
11.4000	6.07542172e-01	5.31742838e-01
11.6000	6.01015909e-01	5.26054159e-01
11.8000	5.95078498e-01	5.20879657e-01
12.0000	5.89678725e-01	5.16174964e-01
12.2000	5.84776521e-01	5.11904206e-01
12.4000	5.80350855e-01	5.08049397e-01
12.6000	5.76450812e-01	5.04653568e-01
12.8000	5.72938303e-01	5.01594554e-01
13.0000	5.69851174e-01	4.98906839e-01
13.2000	5.67043600e-01	4.96463840e-01
13.4000	5.64570971e-01	4.94313372e-01
13.6000	5.62440161e-01	4.92459984e-01
13.8000	5.60617394e-01	4.90875918e-01
14.0000	5.58943271e-01	4.89422736e-01
14.2000	5.57670598e-01	4.88318372e-01
14.4000	5.56438482e-01	4.87249356e-01
14.6000	5.55230566e-01	4.86202090e-01
14.8000	5.54260949e-01	4.85362748e-01
15.0000	5.53368681e-01	4.84590332e-01
15.2000	5.52635105e-01	4.83956604e-01
15.4000	5.52157041e-01	4.83546403e-01
15.6000	5.51835889e-01	4.83272841e-01
15.8000	5.51732130e-01	4.83188489e-01
16.0000	5.51726041e-01	4.83189597e-01
16.2000	5.51683764e-01	4.83159060e-01
16.4000	5.51749917e-01	4.83223481e-01
16.6000	5.51839169e-01	4.83307649e-01
16.8000	5.52099706e-01	4.83541436e-01
17.0000	5.52379179e-01	4.83791933e-01
17.2000	5.52727764e-01	4.84102481e-01
17.4000	5.53137306e-01	4.84466160e-01
17.6000	5.53617013e-01	4.84891242e-01
17.8000	5.54081499e-01	4.85302232e-01
18.0000	5.54644276e-01	4.85799250e-01
18.2000	5.55255134e-01	4.86338957e-01
18.4000	5.55842851e-01	4.86857860e-01
18.6000	5.56515847e-01	4.87451513e-01
18.8000	5.57178535e-01	4.88036148e-01
19.0000	5.57921290e-01	4.88689963e-01
19.2000	5.58705542e-01	4.89380484e-01
19.4000	5.59528621e-01	4.90104958e-01
19.6000	5.60482990e-01	4.90943519e-01
19.8000	5.61505085e-01	4.91840944e-01
20.0000	5.62505494e-01	4.92719955e-01
20.2000	5.63346485e-01	4.93460188e-01
20.4000	5.64114354e-01	4.94136397e-01
20.6000	5.64974196e-01	4.94892209e-01
20.8000	5.66020174e-01	4.95810551e-01
21.0000	5.67081894e-01	4.96742585e-01
21.2000	5.68081043e-01	4.97620636e-01
21.4000	5.69106026e-01	4.98520594e-01
21.6000	5.70127380e-01	4.99417228e-01
21.8000	5.71122900e-01	5.00292000e-01
22.0000	5.72208815e-01	5.01245201e-01
22.2000	5.73340080e-01	5.02237940e-01
22.4000	5.74442701e-01	5.03205947e-01
22.6000	5.75591573e-01	5.04213729e-01
22.8000	5.76732607e-01	5.05215083e-01
23.0000	5.77893062e-01	5.06233180e-01
23.2000	5.79071269e-01	5.07266995e-01
23.4000	5.80274407e-01	5.08321805e-01
23.6000	5.81473834e-01	5.09374378e-01
23.8000	5.82637143e-01	5.10395309e-01
24.0000	5.83894674e-01	5.11497437e-01
24.2000	5.85110842e-01	5.12564016e-01
24.4000	5.86249088e-01	5.13562999e-01
24.6000	5.87394876e-01	5.14568234e-01
24.8000	5.88524924e-01	5.15559608e-01
25.0000	5.89688593e-01	5.16580581e-01
25.2000	5.90904687e-01	5.17647158e-01
25.4000	5.92207693e-01	5.18789148e-01
25.6000	5.93468340e-01	5.19894602e-01
25.8000	5.94661983e-01	5.20941285e-01
26.0000	5.95829623e-01	5.21965169e-01
26.2000	5.96961131e-01	5.22957958e-01
26.4000	5.98122445e-01	5.23976575e-01
26.6000	5.99297956e-01	5.25007433e-01
26.8000	6.00505817e-01	5.26066419e-01
27.0000	6.01746082e-01	5.27153720e-01
27.2000	6.02992924e-01	5.28247250e-01
27.4000	6.04281271e-01	5.29376410e-01
27.6000	6.05540714e-01	5.30479987e-01
27.8000	6.06758800e-01	5.31548111e-01
28.0000	6.07997985e-01	5.32634599e-01
28.2000	6.09251148e-01	5.33732827e-01
28.4000	6.10431683e-01	5.34768269e-01
28.6000	6.11593443e-01	5.35787074e-01
28.8000	6.12749503e-01	5.36800318e-01
29.0000	6.13909868e-01	5.37817814e-01
29.2000	6.15081732e-01	5.38845000e-01
29.4000	6.16286229e-01	5.39900991e-01
29.6000	6.17442168e-01	5.40913825e-01
29.8000	6.18585724e-01	5.41916425e-01
30.0000	6.19665977e-01	5.42863702e-01


==> anc/Fig13_data/Fig13_C40_60_band_primordial.txt <==
# Figure 13: R_AA(pT) band
# Panel=C40_60; band=primordial (orange)
# Columns:
# 1: pT [GeV/c]
# 2: lower
# 3: upper
#
0.0000	5.82190480e-01	5.10086414e-01
0.2000	5.81157638e-01	5.09181580e-01
0.4000	5.78526475e-01	5.06876280e-01
0.6000	5.70845920e-01	5.00146869e-01
0.8000	5.64510759e-01	4.94596262e-01
1.0000	5.57810084e-01	4.88725194e-01
1.2000	5.50682106e-01	4.82480104e-01
1.4000	5.43359382e-01	4.76064532e-01
1.6000	5.35963238e-01	4.69584521e-01
1.8000	5.28752191e-01	4.63266444e-01
2.0000	5.21648817e-01	4.57042823e-01
2.2000	5.14827967e-01	4.51066947e-01
2.4000	5.08104256e-01	4.45175671e-01
2.6000	5.01753679e-01	4.39611762e-01
2.8000	4.95754310e-01	4.34355138e-01
3.0000	4.89904728e-01	4.29230433e-01
3.2000	4.84341542e-01	4.24355879e-01
3.4000	4.79189700e-01	4.19842355e-01
3.6000	4.74318030e-01	4.15573814e-01
3.8000	4.69743641e-01	4.11565949e-01
4.0000	4.65537586e-01	4.07880894e-01
4.2000	4.61640659e-01	4.04466599e-01
4.4000	4.57864759e-01	4.01158312e-01
4.6000	4.54762200e-01	3.98440040e-01
4.8000	4.51737805e-01	3.95790183e-01
5.0000	4.49354581e-01	3.93702098e-01
5.2000	4.47025150e-01	3.91661215e-01
5.4000	4.44949823e-01	3.89842916e-01
5.6000	4.43160389e-01	3.88275043e-01
5.8000	4.41501618e-01	3.86821749e-01
6.0000	4.40358104e-01	3.85819802e-01
6.2000	4.39165582e-01	3.84775043e-01
6.4000	4.38425719e-01	3.84126830e-01
6.6000	4.37477384e-01	3.83295918e-01
6.8000	4.37134098e-01	3.82995166e-01
7.0000	4.37007005e-01	3.82883816e-01
7.2000	4.36793566e-01	3.82696820e-01
7.4000	4.36623335e-01	3.82547595e-01
7.6000	4.36666570e-01	3.82585463e-01
7.8000	4.36732266e-01	3.82643103e-01
8.0000	4.37014012e-01	3.82890002e-01
8.2000	4.37521138e-01	3.83334186e-01
8.4000	4.38044590e-01	3.83792779e-01
8.6000	4.38765120e-01	3.84424202e-01
8.8000	4.39509815e-01	3.85076672e-01
9.0000	4.40207490e-01	3.85687902e-01
9.2000	4.40998740e-01	3.86381054e-01
9.4000	4.41788690e-01	3.87073303e-01
9.6000	4.42871480e-01	3.88021886e-01
9.8000	4.43930393e-01	3.88949700e-01
10.0000	4.44840640e-01	3.89747363e-01
10.2000	4.46002269e-01	3.90764900e-01
10.4000	4.47301644e-01	3.91903600e-01
10.6000	4.48540689e-01	3.92989176e-01
10.8000	4.49847407e-01	3.94133831e-01
11.0000	4.51330122e-01	3.95433017e-01
11.2000	4.52821667e-01	3.96739795e-01
11.4000	4.54340287e-01	3.98070326e-01
11.6000	4.55890741e-01	3.99428783e-01
11.8000	4.57448223e-01	4.00793407e-01
12.0000	4.59074115e-01	4.02217903e-01
12.2000	4.60706236e-01	4.03647903e-01
12.4000	4.62371855e-01	4.05107210e-01
12.6000	4.64122163e-01	4.06640786e-01
12.8000	4.65794278e-01	4.08105782e-01
13.0000	4.67510406e-01	4.09609361e-01
13.2000	4.69211367e-01	4.11099608e-01
13.4000	4.70942585e-01	4.12616438e-01
13.6000	4.72665041e-01	4.14125610e-01
13.8000	4.74453946e-01	4.15693038e-01
14.0000	4.76220584e-01	4.17240788e-01
14.2000	4.78071340e-01	4.18862287e-01
14.4000	4.79855483e-01	4.20425585e-01
14.6000	4.81600908e-01	4.21954806e-01
14.8000	4.83437064e-01	4.23563492e-01
15.0000	4.85162652e-01	4.25075445e-01
15.2000	4.86855630e-01	4.26558781e-01
15.4000	4.88666838e-01	4.28145512e-01
15.6000	4.90468554e-01	4.29724134e-01
15.8000	4.92300704e-01	4.31329475e-01
16.0000	4.94144294e-01	4.32944518e-01
16.2000	4.95917248e-01	4.34497969e-01
16.4000	4.97728530e-01	4.36085098e-01
16.6000	4.99492934e-01	4.37630883e-01
16.8000	5.01338697e-01	4.39247882e-01
17.0000	5.03133570e-01	4.40820751e-01
17.2000	5.04900348e-01	4.42368583e-01
17.4000	5.06642721e-01	4.43895138e-01
17.6000	5.08405214e-01	4.45439334e-01
17.8000	5.10070853e-01	4.46898695e-01
18.0000	5.11798097e-01	4.48412025e-01
18.2000	5.13569492e-01	4.49964000e-01
18.4000	5.15271658e-01	4.51455360e-01
18.6000	5.17032624e-01	4.52998205e-01
18.8000	5.18747372e-01	4.54500698e-01
19.0000	5.20430137e-01	4.55975001e-01
19.2000	5.22116628e-01	4.57452553e-01
19.4000	5.23770805e-01	4.58901885e-01
19.6000	5.25487678e-01	4.60406182e-01
19.8000	5.27207927e-01	4.61913289e-01
20.0000	5.28903101e-01	4.63398519e-01
20.2000	5.30541390e-01	4.64834101e-01
20.4000	5.32151946e-01	4.66244975e-01
20.6000	5.33766065e-01	4.67659263e-01
20.8000	5.35454349e-01	4.69138311e-01
21.0000	5.37105375e-01	4.70584838e-01
21.2000	5.38713170e-01	4.71993639e-01
21.4000	5.40333306e-01	4.73413159e-01
21.6000	5.41925423e-01	4.74808019e-01
21.8000	5.43499007e-01	4.76186786e-01
22.0000	5.45113272e-01	4.77600986e-01
22.2000	5.46725546e-01	4.79013900e-01
22.4000	5.48293499e-01	4.80387424e-01
22.6000	5.49858179e-01	4.81758364e-01
22.8000	5.51406924e-01	4.83115240e-01
23.0000	5.52985363e-01	4.84498364e-01
23.2000	5.54565208e-01	4.85882743e-01
23.4000	5.56122579e-01	4.87247257e-01
23.6000	5.57671795e-01	4.88604361e-01
23.8000	5.59181604e-01	4.89926926e-01
24.0000	5.60723879e-01	4.91278351e-01
24.2000	5.62270143e-01	4.92633101e-01
24.4000	5.63772146e-01	4.93949124e-01
24.6000	5.65282934e-01	4.95272815e-01
24.8000	5.66784587e-01	4.96588459e-01
25.0000	5.68304905e-01	4.97920457e-01
25.2000	5.69810877e-01	4.99239965e-01
25.4000	5.71307113e-01	5.00550837e-01
25.6000	5.72788726e-01	5.01849010e-01
25.8000	5.74240980e-01	5.03121364e-01
26.0000	5.75703943e-01	5.04403205e-01
26.2000	5.77163915e-01	5.05682398e-01
26.4000	5.78629228e-01	5.06966151e-01
26.6000	5.80081884e-01	5.08238884e-01
26.8000	5.81535784e-01	5.09512805e-01
27.0000	5.82986106e-01	5.10783390e-01
27.2000	5.84431668e-01	5.12050063e-01
27.4000	5.85857224e-01	5.13298877e-01
27.6000	5.87264591e-01	5.14532082e-01
27.8000	5.88673487e-01	5.15766421e-01
28.0000	5.90094209e-01	5.17011184e-01
28.2000	5.91506057e-01	5.18248279e-01
28.4000	5.92887530e-01	5.19458422e-01
28.6000	5.94274791e-01	5.20673888e-01
28.8000	5.95649542e-01	5.21878427e-01
29.0000	5.97012335e-01	5.23072571e-01
29.2000	5.98349972e-01	5.24244699e-01
29.4000	5.99684683e-01	5.25413897e-01
29.6000	6.00974728e-01	5.26544181e-01
29.8000	6.02293933e-01	5.27700035e-01
30.0000	6.03601161e-01	5.28845510e-01


==> anc/Fig13_data/Fig13_C40_60_line_110.8nb.txt <==
# Figure 13: R_AA(pT) (ratio curves)
# Panel=C40_60; curve=110.8nb; linestyle=:
# Columns:
# 1: pT [GeV/c]
# 2: R_AA
#
0.0000	6.70246154e+00
0.2000	6.67882269e+00
0.4000	6.62001354e+00
0.6000	6.51426891e+00
0.8000	6.37669088e+00
1.0000	6.20657535e+00
1.2000	6.00635591e+00
1.4000	5.78030746e+00
1.6000	5.53400945e+00
1.8000	5.27603720e+00
2.0000	5.00893915e+00
2.2000	4.73893205e+00
2.4000	4.46823036e+00
2.6000	4.19762791e+00
2.8000	3.93408141e+00
3.0000	3.67726622e+00
3.2000	3.42899057e+00
3.4000	3.19307266e+00
3.6000	2.96849400e+00
3.8000	2.75755621e+00
4.0000	2.56175523e+00
4.2000	2.37851778e+00
4.4000	2.20833787e+00
4.6000	2.05162132e+00
4.8000	1.90677004e+00
5.0000	1.77448245e+00
5.2000	1.65352557e+00
5.4000	1.54311877e+00
5.6000	1.44260540e+00
5.8000	1.35122077e+00
6.0000	1.26873205e+00
6.2000	1.19385427e+00
6.4000	1.12674262e+00
6.6000	1.06553109e+00
6.8000	1.01029790e+00
7.0000	9.60746631e-01
7.2000	9.15727456e-01
7.4000	8.74951801e-01
7.6000	8.38220865e-01
7.8000	8.04767176e-01
8.0000	7.74465170e-01
8.2000	7.47067057e-01
8.4000	7.22267984e-01
8.6000	7.00071993e-01
8.8000	6.80063043e-01
9.0000	6.61940067e-01
9.2000	6.45677319e-01
9.4000	6.30954798e-01
9.6000	6.17848421e-01
9.8000	6.05966909e-01
10.0000	5.95080722e-01
10.2000	5.85396248e-01
10.4000	5.76660079e-01
10.6000	5.68576228e-01
10.8000	5.61212811e-01
11.0000	5.54643083e-01
11.2000	5.48704812e-01
11.4000	5.43387501e-01
11.6000	5.38664449e-01
11.8000	5.34392657e-01
12.0000	5.30543891e-01
12.2000	5.27076709e-01
12.4000	5.23980230e-01
12.6000	5.21299959e-01
12.8000	5.18903253e-01
13.0000	5.16838770e-01
13.2000	5.14986098e-01
13.4000	5.13394680e-01
13.6000	5.12063307e-01
13.8000	5.10978737e-01
14.0000	5.10004155e-01
14.2000	5.09351183e-01
14.4000	5.08717822e-01
14.6000	5.08096226e-01
14.8000	5.07672376e-01
15.0000	5.07288901e-01
15.2000	5.07021078e-01
15.4000	5.06969150e-01
15.6000	5.07035403e-01
15.8000	5.07273269e-01
16.0000	5.07587992e-01
16.2000	5.07862635e-01
16.4000	5.08226983e-01
16.6000	5.08600818e-01
16.8000	5.09119791e-01
17.0000	5.09644458e-01
17.2000	5.10217153e-01
17.4000	5.10831900e-01
17.6000	5.11504010e-01
17.8000	5.12147655e-01
18.0000	5.12877369e-01
18.2000	5.13651586e-01
18.4000	5.14395664e-01
18.6000	5.15215721e-01
18.8000	5.16019481e-01
19.0000	5.16878960e-01
19.2000	5.17771060e-01
19.4000	5.18686981e-01
19.6000	5.19714340e-01
19.8000	5.20794137e-01
20.0000	5.21852880e-01
20.2000	5.22779946e-01
20.4000	5.23646170e-01
20.6000	5.24583329e-01
20.8000	5.25675899e-01
21.0000	5.26773854e-01
21.2000	5.27816441e-01
21.4000	5.28881137e-01
21.6000	5.29938082e-01
21.8000	5.30972076e-01
22.0000	5.32082337e-01
22.2000	5.33226594e-01
22.4000	5.34341633e-01
22.6000	5.35491450e-01
22.8000	5.36632527e-01
23.0000	5.37793435e-01
23.2000	5.38967999e-01
23.4000	5.40158015e-01
23.6000	5.41343751e-01
23.8000	5.42495381e-01
24.0000	5.43724265e-01
24.2000	5.44921868e-01
24.4000	5.46052994e-01
24.6000	5.47190656e-01
24.8000	5.48315238e-01
25.0000	5.49468847e-01
25.2000	5.50659709e-01
25.4000	5.51915123e-01
25.6000	5.53136555e-01
25.8000	5.54300911e-01
26.0000	5.55447606e-01
26.2000	5.56565745e-01
26.4000	5.57707888e-01
26.6000	5.58858591e-01
26.8000	5.60034080e-01
27.0000	5.61234108e-01
27.2000	5.62438137e-01
27.4000	5.63670331e-01
27.6000	5.64877526e-01
27.8000	5.66053074e-01
28.0000	5.67247035e-01
28.2000	5.68449984e-01
28.4000	5.69592204e-01
28.6000	5.70721344e-01
28.8000	5.71843510e-01
29.0000	5.72967219e-01
29.2000	5.74095200e-01
29.4000	5.75247875e-01
29.6000	5.76355154e-01
29.8000	5.77458318e-01
30.0000	5.78511094e-01


==> anc/Fig13_data/Fig13_C40_60_line_43.3nb.txt <==
# Figure 13: R_AA(pT) (ratio curves)
# Panel=C40_60; curve=43.3nb; linestyle=--
# Columns:
# 1: pT [GeV/c]
# 2: R_AA
#
0.0000	1.23475365e+01
0.2000	1.23031105e+01
0.4000	1.21926373e+01
0.6000	1.19965336e+01
0.8000	1.17382537e+01
1.0000	1.14179148e+01
1.2000	1.10402356e+01
1.4000	1.06132066e+01
1.6000	1.01474271e+01
1.8000	9.65910775e+00
2.0000	9.15320579e+00
2.2000	8.64148189e+00
2.4000	8.12834058e+00
2.6000	7.61507520e+00
2.8000	7.11502782e+00
3.0000	6.62775736e+00
3.2000	6.15660090e+00
3.4000	5.70879074e+00
3.6000	5.28247600e+00
3.8000	4.88205174e+00
4.0000	4.51032765e+00
4.2000	4.16242266e+00
4.4000	3.83944078e+00
4.6000	3.54169100e+00
4.8000	3.26662018e+00
5.0000	3.01507955e+00
5.2000	2.78521512e+00
5.4000	2.57535499e+00
5.6000	2.38421536e+00
5.8000	2.21046107e+00
6.0000	2.05331766e+00
6.2000	1.91080648e+00
6.4000	1.78279250e+00
6.6000	1.66626964e+00
6.8000	1.56068478e+00
7.0000	1.46580654e+00
7.2000	1.37969095e+00
7.4000	1.30167135e+00
7.6000	1.23122316e+00
7.8000	1.16703729e+00
8.0000	1.10870732e+00
8.2000	1.05575009e+00
8.4000	1.00776148e+00
8.6000	9.64592663e-01
8.8000	9.25595917e-01
9.0000	8.90254790e-01
9.2000	8.58399021e-01
9.4000	8.29497418e-01
9.6000	8.03441506e-01
9.8000	7.79754592e-01
10.0000	7.58103244e-01
10.2000	7.38539517e-01
10.4000	7.20674723e-01
10.6000	7.04112146e-01
10.8000	6.88873632e-01
11.0000	6.75003933e-01
11.2000	6.62337471e-01
11.4000	6.50838373e-01
11.6000	6.40449945e-01
11.8000	6.30922036e-01
12.0000	6.22145573e-01
12.2000	6.14095601e-01
12.4000	6.06726729e-01
12.6000	6.00083757e-01
12.8000	5.94050462e-01
13.0000	5.88617335e-01
13.2000	5.83602473e-01
13.4000	5.79062681e-01
13.6000	5.75028375e-01
13.8000	5.71411059e-01
14.0000	5.68022982e-01
14.2000	5.65179484e-01
14.4000	5.62430502e-01
14.6000	5.59737666e-01
14.8000	5.57345988e-01
15.0000	5.55126386e-01
15.2000	5.53156711e-01
15.4000	5.51498927e-01
15.6000	5.50076300e-01
15.8000	5.48956408e-01
16.0000	5.47973800e-01
16.2000	5.46975204e-01
16.4000	5.46115934e-01
16.6000	5.45314568e-01
16.8000	5.44722087e-01
17.0000	5.44183553e-01
17.2000	5.43761670e-01
17.4000	5.43441788e-01
17.6000	5.43213931e-01
17.8000	5.43015548e-01
18.0000	5.42928276e-01
18.2000	5.42888530e-01
18.4000	5.42850985e-01
18.6000	5.42907908e-01
18.8000	5.42973765e-01
19.0000	5.43174214e-01
19.2000	5.43433167e-01
19.4000	5.43766531e-01
19.6000	5.44258753e-01
19.8000	5.44849069e-01
20.0000	5.45420502e-01
20.2000	5.45788432e-01
20.4000	5.46063653e-01
20.6000	5.46471748e-01
20.8000	5.47113910e-01
21.0000	5.47798310e-01
21.2000	5.48413974e-01
21.4000	5.49061370e-01
21.6000	5.49718008e-01
21.8000	5.50346385e-01
22.0000	5.51086339e-01
22.2000	5.51892718e-01
22.4000	5.52681589e-01
22.6000	5.53540003e-01
22.8000	5.54395367e-01
23.0000	5.55262736e-01
23.2000	5.56155568e-01
23.4000	5.57097095e-01
23.6000	5.58037860e-01
23.8000	5.58946227e-01
24.0000	5.59975351e-01
24.2000	5.60941978e-01
24.4000	5.61817726e-01
24.6000	5.62699362e-01
24.8000	5.63563137e-01
25.0000	5.64466456e-01
25.2000	5.65454207e-01
25.4000	5.66574335e-01
25.6000	5.67640485e-01
25.8000	5.68623686e-01
26.0000	5.69562866e-01
26.2000	5.70450655e-01
26.4000	5.71379729e-01
26.6000	5.72336122e-01
26.8000	5.73339116e-01
27.0000	5.74391708e-01
27.2000	5.75456296e-01
27.4000	5.76592453e-01
27.6000	5.77695888e-01
27.8000	5.78737850e-01
28.0000	5.79804038e-01
28.2000	5.80895737e-01
28.4000	5.81897410e-01
28.6000	5.82868218e-01
28.8000	5.83836779e-01
29.0000	5.84818479e-01
29.2000	5.85830227e-01
29.4000	5.86891373e-01
29.6000	5.87905307e-01
29.8000	5.88884650e-01
30.0000	5.89778349e-01


==> anc/Fig13_data/Fig13_C40_60_line_91.5nb.txt <==
# Figure 13: R_AA(pT) (ratio curves)
# Panel=C40_60; curve=91.5nb; linestyle=-.
# Columns:
# 1: pT [GeV/c]
# 2: R_AA
#
0.0000	8.00100921e+00
0.2000	7.97258984e+00
0.4000	7.90189706e+00
0.6000	7.77536409e+00
0.8000	7.61001920e+00
1.0000	7.40534916e+00
1.2000	7.16430859e+00
1.4000	6.89203260e+00
1.6000	6.59524285e+00
1.8000	6.28428079e+00
2.0000	5.96225234e+00
2.2000	5.63664379e+00
2.4000	5.31017438e+00
2.6000	4.98375204e+00
2.8000	4.66580347e+00
3.0000	4.35597296e+00
3.2000	4.05642864e+00
3.4000	3.77176835e+00
3.6000	3.50078424e+00
3.8000	3.24625716e+00
4.0000	3.00998908e+00
4.2000	2.78887298e+00
4.4000	2.58354415e+00
4.6000	2.39438580e+00
4.8000	2.21957818e+00
5.0000	2.05985943e+00
5.2000	1.91385071e+00
5.4000	1.78056575e+00
5.6000	1.65920578e+00
5.8000	1.54887290e+00
6.0000	1.44921246e+00
6.2000	1.35877605e+00
6.4000	1.27765495e+00
6.6000	1.20372122e+00
6.8000	1.13690426e+00
7.0000	1.07692647e+00
7.2000	1.02245418e+00
7.4000	9.73110762e-01
7.6000	9.28623931e-01
7.8000	8.88100858e-01
8.0000	8.51351475e-01
8.2000	8.18074016e-01
8.4000	7.87940624e-01
8.6000	7.60920357e-01
8.8000	7.36543482e-01
9.0000	7.14459726e-01
9.2000	6.94610120e-01
9.4000	6.76625987e-01
9.6000	6.60540660e-01
9.8000	6.45943519e-01
10.0000	6.32581009e-01
10.2000	6.20623960e-01
10.4000	6.09787967e-01
10.6000	5.99753539e-01
10.8000	5.90578728e-01
11.0000	5.82329992e-01
11.2000	5.74843811e-01
11.4000	5.68104499e-01
11.6000	5.62078171e-01
11.8000	5.56597277e-01
12.0000	5.51615102e-01
12.2000	5.47093976e-01
12.4000	5.43014518e-01
12.6000	5.39422972e-01
12.8000	5.36189396e-01
13.0000	5.33350379e-01
13.2000	5.30770132e-01
13.4000	5.28500429e-01
13.6000	5.26547119e-01
13.8000	5.24880124e-01
14.0000	5.23350295e-01
14.2000	5.22193573e-01
14.4000	5.21073432e-01
14.6000	5.19975327e-01
14.8000	5.19099077e-01
15.0000	5.18293114e-01
15.2000	5.17633681e-01
15.4000	5.17212331e-01
15.6000	5.16936275e-01
15.8000	5.16861701e-01
16.0000	5.16878087e-01
16.2000	5.16859729e-01
16.4000	5.16942572e-01
16.6000	5.17046315e-01
16.8000	5.17309402e-01
17.0000	5.17589420e-01
17.2000	5.17933276e-01
17.4000	5.18333301e-01
17.6000	5.18798489e-01
17.8000	5.19248516e-01
18.0000	5.19790196e-01
18.2000	5.20376966e-01
18.4000	5.20941541e-01
18.6000	5.21585814e-01
18.8000	5.22219812e-01
19.0000	5.22927826e-01
19.2000	5.23674147e-01
19.4000	5.24456101e-01
19.6000	5.25360352e-01
19.8000	5.26327525e-01
20.0000	5.27274203e-01
20.2000	5.28072582e-01
20.4000	5.28802901e-01
20.6000	5.29618443e-01
20.8000	5.30607308e-01
21.0000	5.31610158e-01
21.2000	5.32554650e-01
21.4000	5.33523122e-01
21.6000	5.34488001e-01
21.8000	5.35428772e-01
22.0000	5.36453835e-01
22.2000	5.37520488e-01
22.4000	5.38560365e-01
22.6000	5.39642935e-01
22.8000	5.40718365e-01
23.0000	5.41812092e-01
23.2000	5.42921732e-01
23.4000	5.44054822e-01
23.6000	5.45183945e-01
23.8000	5.46279404e-01
24.0000	5.47462439e-01
24.2000	5.48607271e-01
24.4000	5.49679326e-01
24.6000	5.50758504e-01
24.8000	5.51822926e-01
25.0000	5.52918734e-01
25.2000	5.54062961e-01
25.4000	5.55287582e-01
25.6000	5.56472868e-01
25.8000	5.57595667e-01
26.0000	5.58694431e-01
26.2000	5.59759779e-01
26.4000	5.60852794e-01
26.6000	5.61958722e-01
26.8000	5.63094706e-01
27.0000	5.64260718e-01
27.2000	5.65432710e-01
27.4000	5.66642849e-01
27.6000	5.67826224e-01
27.8000	5.68971057e-01
28.0000	5.70135477e-01
28.2000	5.71312973e-01
28.4000	5.72422938e-01
28.6000	5.73515320e-01
28.8000	5.74602421e-01
29.0000	5.75693216e-01
29.2000	5.76794469e-01
29.4000	5.77926197e-01
29.6000	5.79011887e-01
29.8000	5.80086959e-01
30.0000	5.81102848e-01


==> anc/Fig13_data/Fig13_C60_90_band_91.5nb.txt <==
# Figure 13: R_AA(pT) band
# Panel=C60_90; band=91.5nb (red)
# Columns:
# 1: pT [GeV/c]
# 2: lower
# 3: upper
#
0.0000	2.51649560e+00	2.42364623e+00
0.2000	2.51091276e+00	2.41825875e+00
0.4000	2.49710263e+00	2.40493860e+00
0.6000	2.47265422e+00	2.38135333e+00
0.8000	2.44004994e+00	2.34990297e+00
1.0000	2.39947967e+00	2.31076765e+00
1.2000	2.35153292e+00	2.26451677e+00
1.4000	2.29721585e+00	2.21212092e+00
1.6000	2.23788216e+00	2.15488606e+00
1.8000	2.17568558e+00	2.09488937e+00
2.0000	2.11117328e+00	2.03265899e+00
2.2000	2.04592200e+00	1.96971587e+00
2.4000	1.98049518e+00	1.90660299e+00
2.6000	1.91495481e+00	1.84338111e+00
2.8000	1.85119684e+00	1.78187829e+00
3.0000	1.78905513e+00	1.72193462e+00
3.2000	1.72892216e+00	1.66392856e+00
3.4000	1.67183088e+00	1.60885657e+00
3.6000	1.61746086e+00	1.55640969e+00
3.8000	1.56641733e+00	1.50717137e+00
4.0000	1.51907999e+00	1.46150855e+00
4.2000	1.47473733e+00	1.41873413e+00
4.4000	1.43360896e+00	1.37906114e+00
4.6000	1.39567576e+00	1.34246939e+00
4.8000	1.36064057e+00	1.30867329e+00
5.0000	1.32857151e+00	1.27773898e+00
5.2000	1.29930094e+00	1.24950353e+00
5.4000	1.27257624e+00	1.22372406e+00
5.6000	1.24822756e+00	1.20023678e+00
5.8000	1.22610150e+00	1.17889328e+00
6.0000	1.20605195e+00	1.15955292e+00
6.2000	1.18788856e+00	1.14203224e+00
6.4000	1.17155209e+00	1.12627354e+00
6.6000	1.15671187e+00	1.11195818e+00
6.8000	1.14319458e+00	1.09891891e+00
7.0000	1.13104338e+00	1.08719826e+00
7.2000	1.12002763e+00	1.07657145e+00
7.4000	1.11004554e+00	1.06694224e+00
7.6000	1.10101294e+00	1.05822976e+00
7.8000	1.09277850e+00	1.05028673e+00
8.0000	1.08526933e+00	1.04304279e+00
8.2000	1.07842246e+00	1.03643798e+00
8.4000	1.07221308e+00	1.03044837e+00
8.6000	1.06659812e+00	1.02503204e+00
8.8000	1.06151338e+00	1.02012710e+00
9.0000	1.05690370e+00	1.01568045e+00
9.2000	1.05273266e+00	1.01165698e+00
9.4000	1.04893979e+00	1.00799835e+00
9.6000	1.04547422e+00	1.00465536e+00
9.8000	1.04231606e+00	1.00160887e+00
10.0000	1.03943729e+00	9.98831934e-01
10.2000	1.03679564e+00	9.96283739e-01
10.4000	1.03435473e+00	9.93929412e-01
10.6000	1.03208769e+00	9.91742220e-01
10.8000	1.02998198e+00	9.89711080e-01
11.0000	1.02803065e+00	9.87828807e-01
11.2000	1.02623222e+00	9.86094024e-01
11.4000	1.02457929e+00	9.84499675e-01
11.6000	1.02306648e+00	9.83040054e-01
11.8000	1.02166222e+00	9.81685504e-01
12.0000	1.02034413e+00	9.80414002e-01
12.2000	1.01911879e+00	9.79232059e-01
12.4000	1.01797595e+00	9.78129975e-01
12.6000	1.01691643e+00	9.77107470e-01
12.8000	1.01594560e+00	9.76171047e-01
13.0000	1.01504664e+00	9.75303831e-01
13.2000	1.01420094e+00	9.74488583e-01
13.4000	1.01341115e+00	9.73726254e-01
13.6000	1.01269051e+00	9.73030907e-01
13.8000	1.01201402e+00	9.72378332e-01
14.0000	1.01136642e+00	9.71754050e-01
14.2000	1.01078237e+00	9.71190681e-01
14.4000	1.01021798e+00	9.70646229e-01
14.6000	1.00966350e+00	9.70111397e-01
14.8000	1.00913761e+00	9.69604161e-01
15.0000	1.00864704e+00	9.69130846e-01
15.2000	1.00819201e+00	9.68692002e-01
15.4000	1.00776220e+00	9.68277295e-01
15.6000	1.00736377e+00	9.67893086e-01
15.8000	1.00700169e+00	9.67543640e-01
16.0000	1.00665561e+00	9.67209888e-01
16.2000	1.00631468e+00	9.66881044e-01
16.4000	1.00598729e+00	9.66565278e-01
16.6000	1.00567329e+00	9.66262473e-01
16.8000	1.00537674e+00	9.65976392e-01
17.0000	1.00509213e+00	9.65701949e-01
17.2000	1.00482637e+00	9.65445180e-01
17.4000	1.00457670e+00	9.65204368e-01
17.6000	1.00433616e+00	9.64972456e-01
17.8000	1.00411136e+00	9.64755920e-01
18.0000	1.00389324e+00	9.64545382e-01
18.2000	1.00367487e+00	9.64334726e-01
18.4000	1.00346666e+00	9.64133910e-01
18.6000	1.00326263e+00	9.63936937e-01
18.8000	1.00306447e+00	9.63745905e-01
19.0000	1.00288866e+00	9.63576815e-01
19.2000	1.00271975e+00	9.63413740e-01
19.4000	1.00256268e+00	9.63262097e-01
19.6000	1.00242136e+00	9.63125383e-01
19.8000	1.00229127e+00	9.62999857e-01
20.0000	1.00216132e+00	9.62874577e-01
20.2000	1.00201055e+00	9.62729202e-01
20.4000	1.00185212e+00	9.62576425e-01
20.6000	1.00171141e+00	9.62440529e-01
20.8000	1.00159180e+00	9.62325240e-01
21.0000	1.00148170e+00	9.62219082e-01
21.2000	1.00136703e+00	9.62108302e-01
21.4000	1.00125544e+00	9.62000916e-01
21.6000	1.00114928e+00	9.61898387e-01
21.8000	1.00104052e+00	9.61793553e-01
22.0000	1.00094145e+00	9.61697965e-01
22.2000	1.00085156e+00	9.61611285e-01
22.4000	1.00076387e+00	9.61526598e-01
22.6000	1.00068623e+00	9.61451758e-01
22.8000	1.00061036e+00	9.61378625e-01
23.0000	1.00053155e+00	9.61302630e-01
23.2000	1.00045669e+00	9.61230023e-01
23.4000	1.00039038e+00	9.61166431e-01
23.6000	1.00032490e+00	9.61103089e-01
23.8000	1.00025887e+00	9.61039566e-01
24.0000	1.00020654e+00	9.60989235e-01
24.2000	1.00014534e+00	9.60930251e-01
24.4000	1.00007633e+00	9.60863570e-01
24.6000	1.00000807e+00	9.60797262e-01
24.8000	9.99938403e-01	9.60729997e-01
25.0000	9.99871235e-01	9.60665539e-01
25.2000	9.99817404e-01	9.60613234e-01
25.4000	9.99781418e-01	9.60578438e-01
25.6000	9.99739869e-01	9.60539263e-01
25.8000	9.99691274e-01	9.60491930e-01
26.0000	9.99636445e-01	9.60438884e-01
26.2000	9.99574731e-01	9.60379133e-01
26.4000	9.99517221e-01	9.60324042e-01
26.6000	9.99465754e-01	9.60274502e-01
26.8000	9.99419886e-01	9.60230180e-01
27.0000	9.99380718e-01	9.60192327e-01
27.2000	9.99342531e-01	9.60155576e-01
27.4000	9.99317448e-01	9.60131292e-01
27.6000	9.99290248e-01	9.60105143e-01
27.8000	9.99254437e-01	9.60070515e-01
28.0000	9.99219681e-01	9.60037022e-01
28.2000	9.99190481e-01	9.60008906e-01
28.4000	9.99152600e-01	9.59972459e-01
28.6000	9.99110066e-01	9.59931407e-01
28.8000	9.99069654e-01	9.59892302e-01
29.0000	9.99031614e-01	9.59855642e-01
29.2000	9.99000261e-01	9.59825361e-01
29.4000	9.98976566e-01	9.59802380e-01
29.6000	9.98951747e-01	9.59778573e-01
29.8000	9.98918634e-01	9.59746774e-01
30.0000	9.98875968e-01	9.59705393e-01


==> anc/Fig13_data/Fig13_C60_90_band_primordial.txt <==
# Figure 13: R_AA(pT) band
# Panel=C60_90; band=primordial (orange)
# Columns:
# 1: pT [GeV/c]
# 2: lower
# 3: upper
#
0.0000	9.96566462e-01	9.57475067e-01
0.2000	9.96564103e-01	9.57472687e-01
0.4000	9.96554182e-01	9.57463283e-01
0.6000	9.96539742e-01	9.57449236e-01
0.8000	9.96522203e-01	9.57432444e-01
1.0000	9.96501584e-01	9.57412587e-01
1.2000	9.96477682e-01	9.57389741e-01
1.4000	9.96451548e-01	9.57364581e-01
1.6000	9.96423812e-01	9.57337875e-01
1.8000	9.96394408e-01	9.57309920e-01
2.0000	9.96364095e-01	9.57280486e-01
2.2000	9.96335341e-01	9.57252910e-01
2.4000	9.96307596e-01	9.57226278e-01
2.6000	9.96281716e-01	9.57201520e-01
2.8000	9.96260453e-01	9.57181076e-01
3.0000	9.96242729e-01	9.57164168e-01
3.2000	9.96226134e-01	9.57148111e-01
3.4000	9.96210190e-01	9.57132657e-01
3.6000	9.96193690e-01	9.57116730e-01
3.8000	9.96177992e-01	9.57101890e-01
4.0000	9.96163944e-01	9.57088242e-01
4.2000	9.96150629e-01	9.57075800e-01
4.4000	9.96138506e-01	9.57064104e-01
4.6000	9.96126024e-01	9.57052055e-01
4.8000	9.96114291e-01	9.57040227e-01
5.0000	9.96101874e-01	9.57028642e-01
5.2000	9.96089824e-01	9.57016970e-01
5.4000	9.96076863e-01	9.57004590e-01
5.6000	9.96063460e-01	9.56991407e-01
5.8000	9.96050120e-01	9.56979157e-01
6.0000	9.96037395e-01	9.56966789e-01
6.2000	9.96025260e-01	9.56955112e-01
6.4000	9.96012941e-01	9.56943575e-01
6.6000	9.96002864e-01	9.56933952e-01
6.8000	9.95993541e-01	9.56924635e-01
7.0000	9.95985338e-01	9.56916500e-01
7.2000	9.95978627e-01	9.56909779e-01
7.4000	9.95971980e-01	9.56903854e-01
7.6000	9.95966353e-01	9.56898090e-01
7.8000	9.95960424e-01	9.56892779e-01
8.0000	9.95955145e-01	9.56887623e-01
8.2000	9.95950158e-01	9.56882920e-01
8.4000	9.95945548e-01	9.56878400e-01
8.6000	9.95940963e-01	9.56874083e-01
8.8000	9.95937321e-01	9.56870636e-01
9.0000	9.95933923e-01	9.56867262e-01
9.2000	9.95930458e-01	9.56864040e-01
9.4000	9.95927908e-01	9.56861340e-01
9.6000	9.95925057e-01	9.56858899e-01
9.8000	9.95922736e-01	9.56856631e-01
10.0000	9.95920273e-01	9.56854231e-01
10.2000	9.95918439e-01	9.56852275e-01
10.4000	9.95916471e-01	9.56850448e-01
10.6000	9.95914470e-01	9.56848544e-01
10.8000	9.95912902e-01	9.56846931e-01
11.0000	9.95911132e-01	9.56845545e-01
11.2000	9.95910089e-01	9.56844466e-01
11.4000	9.95908815e-01	9.56842921e-01
11.6000	9.95907293e-01	9.56841718e-01
11.8000	9.95906449e-01	9.56840529e-01
12.0000	9.95904772e-01	9.56839329e-01
12.2000	9.95903880e-01	9.56838407e-01
12.4000	9.95902743e-01	9.56837012e-01
12.6000	9.95901249e-01	9.56836331e-01
12.8000	9.95900658e-01	9.56835282e-01
13.0000	9.95899977e-01	9.56834242e-01
13.2000	9.95898728e-01	9.56833547e-01
13.4000	9.95897220e-01	9.56832501e-01
13.6000	9.95896888e-01	9.56831492e-01
13.8000	9.95895981e-01	9.56830669e-01
14.0000	9.95894631e-01	9.56829613e-01
14.2000	9.95893742e-01	9.56828641e-01
14.4000	9.95892871e-01	9.56827833e-01
14.6000	9.95892082e-01	9.56827096e-01
14.8000	9.95891200e-01	9.56826289e-01
15.0000	9.95890449e-01	9.56825536e-01
15.2000	9.95889637e-01	9.56824772e-01
15.4000	9.95888848e-01	9.56823896e-01
15.6000	9.95888173e-01	9.56823214e-01
15.8000	9.95887486e-01	9.56822676e-01
16.0000	9.95886566e-01	9.56821809e-01
16.2000	9.95886026e-01	9.56821328e-01
16.4000	9.95885286e-01	9.56820431e-01
16.6000	9.95884596e-01	9.56819911e-01
16.8000	9.95884171e-01	9.56819389e-01
17.0000	9.95883475e-01	9.56818938e-01
17.2000	9.95883050e-01	9.56818437e-01
17.4000	9.95882645e-01	9.56818099e-01
17.6000	9.95882520e-01	9.56817662e-01
17.8000	9.95881845e-01	9.56817391e-01
18.0000	9.95881171e-01	9.56816645e-01
18.2000	9.95880367e-01	9.56815961e-01
18.4000	9.95880593e-01	9.56816347e-01
18.6000	9.95880493e-01	9.56815609e-01
18.8000	9.95879749e-01	9.56815336e-01
19.0000	9.95878862e-01	9.56814657e-01
19.2000	9.95879463e-01	9.56815016e-01
19.4000	9.95878905e-01	9.56814617e-01
19.6000	9.95878308e-01	9.56813706e-01
19.8000	9.95877448e-01	9.56813420e-01
20.0000	9.95877972e-01	9.56813501e-01
20.2000	9.95877751e-01	9.56813267e-01
20.4000	9.95877499e-01	9.56813109e-01
20.6000	9.95877319e-01	9.56812854e-01
20.8000	9.95877104e-01	9.56812704e-01
21.0000	9.95876885e-01	9.56812518e-01
21.2000	9.95876715e-01	9.56812302e-01
21.4000	9.95876661e-01	9.56812130e-01
21.6000	9.95876418e-01	9.56812018e-01
21.8000	9.95876155e-01	9.56811730e-01
22.0000	9.95876051e-01	9.56811643e-01
22.2000	9.95876036e-01	9.56811650e-01
22.4000	9.95875934e-01	9.56811597e-01
22.6000	9.95875669e-01	9.56811350e-01
22.8000	9.95875597e-01	9.56811263e-01
23.0000	9.95875417e-01	9.56811026e-01
23.2000	9.95875548e-01	9.56811157e-01
23.4000	9.95875276e-01	9.56810820e-01
23.6000	9.95875338e-01	9.56810835e-01
23.8000	9.95875219e-01	9.56810665e-01
24.0000	9.95874833e-01	9.56810245e-01
24.2000	9.95874687e-01	9.56810564e-01
24.4000	9.95874587e-01	9.56809969e-01
24.6000	9.95874415e-01	9.56810415e-01
24.8000	9.95874163e-01	9.56810251e-01
25.0000	9.95874576e-01	9.56809968e-01
25.2000	9.95874772e-01	9.56810351e-01
25.4000	9.95874447e-01	9.56809666e-01
25.6000	9.95874097e-01	9.56809965e-01
25.8000	9.95874517e-01	9.56809788e-01
26.0000	9.95874258e-01	9.56809369e-01
26.2000	9.95874341e-01	9.56810374e-01
26.4000	9.95873274e-01	9.56809393e-01
26.6000	9.95873876e-01	9.56809570e-01
26.8000	9.95873735e-01	9.56809469e-01
27.0000	9.95873804e-01	9.56809485e-01
27.2000	9.95873646e-01	9.56809377e-01
27.4000	9.95873636e-01	9.56809365e-01
27.6000	9.95873502e-01	9.56809231e-01
27.8000	9.95873470e-01	9.56809240e-01
28.0000	9.95873286e-01	9.56809128e-01
28.2000	9.95873263e-01	9.56808992e-01
28.4000	9.95873349e-01	9.56808993e-01
28.6000	9.95873379e-01	9.56809055e-01
28.8000	9.95873250e-01	9.56808925e-01
29.0000	9.95873166e-01	9.56808914e-01
29.2000	9.95873008e-01	9.56808815e-01
29.4000	9.95872978e-01	9.56808894e-01
29.6000	9.95872896e-01	9.56808660e-01
29.8000	9.95872912e-01	9.56808493e-01
30.0000	9.95873006e-01	9.56808647e-01


==> anc/Fig13_data/Fig13_C60_90_line_110.8nb.txt <==
# Figure 13: R_AA(pT) (ratio curves)
# Panel=C60_90; curve=110.8nb; linestyle=:
# Columns:
# 1: pT [GeV/c]
# 2: R_AA
#
0.0000	2.20997851e+00
0.2000	2.20544854e+00
0.4000	2.19424480e+00
0.6000	2.17440824e+00
0.8000	2.14795904e+00
1.0000	2.11504420e+00
1.2000	2.07614589e+00
1.4000	2.03207981e+00
1.6000	1.98394430e+00
1.8000	1.93348533e+00
2.0000	1.88114879e+00
2.2000	1.82821203e+00
2.4000	1.77513392e+00
2.6000	1.72196349e+00
2.8000	1.67023961e+00
3.0000	1.61982781e+00
3.2000	1.57104534e+00
3.4000	1.52473034e+00
3.6000	1.48062339e+00
3.8000	1.43921398e+00
4.0000	1.40081241e+00
4.2000	1.36483949e+00
4.4000	1.33147440e+00
4.6000	1.30070130e+00
4.8000	1.27227854e+00
5.0000	1.24626270e+00
5.2000	1.22251592e+00
5.4000	1.20083511e+00
5.6000	1.18108172e+00
5.8000	1.16313054e+00
6.0000	1.14686471e+00
6.2000	1.13212861e+00
6.4000	1.11887452e+00
6.6000	1.10683405e+00
6.8000	1.09586813e+00
7.0000	1.08600986e+00
7.2000	1.07707248e+00
7.4000	1.06897359e+00
7.6000	1.06164503e+00
7.8000	1.05496409e+00
8.0000	1.04887270e+00
8.2000	1.04331772e+00
8.4000	1.03827980e+00
8.6000	1.03372420e+00
8.8000	1.02959878e+00
9.0000	1.02585898e+00
9.2000	1.02247470e+00
9.4000	1.01939742e+00
9.6000	1.01658595e+00
9.8000	1.01402349e+00
10.0000	1.01168795e+00
10.2000	1.00954461e+00
10.4000	1.00756440e+00
10.6000	1.00572485e+00
10.8000	1.00401681e+00
11.0000	1.00243352e+00
11.2000	1.00097391e+00
11.4000	9.99633498e-01
11.6000	9.98405694e-01
11.8000	9.97266405e-01
12.0000	9.96197223e-01
12.2000	9.95203317e-01
12.4000	9.94275994e-01
12.6000	9.93415717e-01
12.8000	9.92628365e-01
13.0000	9.91898558e-01
13.2000	9.91212136e-01
13.4000	9.90572258e-01
13.6000	9.89987460e-01
13.8000	9.89437810e-01
14.0000	9.88913188e-01
14.2000	9.88439338e-01
14.4000	9.87980925e-01
14.6000	9.87530843e-01
14.8000	9.87104087e-01
15.0000	9.86705956e-01
15.2000	9.86336733e-01
15.4000	9.85988001e-01
15.6000	9.85664630e-01
15.8000	9.85370624e-01
16.0000	9.85089952e-01
16.2000	9.84813392e-01
16.4000	9.84547776e-01
16.6000	9.84293062e-01
16.8000	9.84052111e-01
17.0000	9.83821207e-01
17.2000	9.83605427e-01
17.4000	9.83402904e-01
17.6000	9.83207334e-01
17.8000	9.83025085e-01
18.0000	9.82848430e-01
18.2000	9.82671340e-01
18.4000	9.82501583e-01
18.6000	9.82336533e-01
18.8000	9.82175639e-01
19.0000	9.82033153e-01
19.2000	9.81896193e-01
19.4000	9.81768935e-01
19.6000	9.81653408e-01
19.8000	9.81548428e-01
20.0000	9.81443079e-01
20.2000	9.81320493e-01
20.4000	9.81191873e-01
20.6000	9.81077619e-01
20.8000	9.80980606e-01
21.0000	9.80891308e-01
21.2000	9.80798182e-01
21.4000	9.80707672e-01
21.6000	9.80621629e-01
21.8000	9.80533346e-01
22.0000	9.80452938e-01
22.2000	9.80379839e-01
22.4000	9.80308698e-01
22.6000	9.80245779e-01
22.8000	9.80184064e-01
23.0000	9.80120446e-01
23.2000	9.80059155e-01
23.4000	9.80005749e-01
23.6000	9.79952227e-01
23.8000	9.79899086e-01
24.0000	9.79857000e-01
24.2000	9.79807002e-01
24.4000	9.79750695e-01
24.6000	9.79695461e-01
24.8000	9.79638765e-01
25.0000	9.79584485e-01
25.2000	9.79540422e-01
25.4000	9.79511815e-01
25.6000	9.79477597e-01
25.8000	9.79438272e-01
26.0000	9.79393838e-01
26.2000	9.79343530e-01
26.4000	9.79296821e-01
26.6000	9.79256070e-01
26.8000	9.79218276e-01
27.0000	9.79186386e-01
27.2000	9.79155505e-01
27.4000	9.79134908e-01
27.6000	9.79113081e-01
27.8000	9.79084023e-01
28.0000	9.79055860e-01
28.2000	9.79032023e-01
28.4000	9.79001391e-01
28.6000	9.78966826e-01
28.8000	9.78933846e-01
29.0000	9.78903258e-01
29.2000	9.78877916e-01
29.4000	9.78858422e-01
29.6000	9.78838221e-01
29.8000	9.78811571e-01
30.0000	9.78776844e-01


==> anc/Fig13_data/Fig13_C60_90_line_43.3nb.txt <==
# Figure 13: R_AA(pT) (ratio curves)
# Panel=C60_90; curve=43.3nb; linestyle=--
# Columns:
# 1: pT [GeV/c]
# 2: R_AA
#
0.0000	3.34054525e+00
0.2000	3.33186248e+00
0.4000	3.31039642e+00
0.6000	3.27238442e+00
0.8000	3.22169531e+00
1.0000	3.15861926e+00
1.2000	3.08407436e+00
1.4000	2.99962504e+00
1.6000	2.90737634e+00
1.8000	2.81067451e+00
2.0000	2.71037476e+00
2.2000	2.60892439e+00
2.4000	2.50720041e+00
2.6000	2.40529786e+00
2.8000	2.30616569e+00
3.0000	2.20954370e+00
3.2000	2.11604570e+00
3.4000	2.02727586e+00
3.6000	1.94273977e+00
3.8000	1.86337442e+00
4.0000	1.78977164e+00
4.2000	1.72082540e+00
4.4000	1.65687669e+00
4.6000	1.59789761e+00
4.8000	1.54342332e+00
5.0000	1.49356287e+00
5.2000	1.44805202e+00
5.4000	1.40650374e+00
5.6000	1.36864865e+00
5.8000	1.33424927e+00
6.0000	1.30307892e+00
6.2000	1.27484301e+00
6.4000	1.24944495e+00
6.6000	1.22637422e+00
6.8000	1.20536006e+00
7.0000	1.18646998e+00
7.2000	1.16934349e+00
7.4000	1.15382417e+00
7.6000	1.13978234e+00
7.8000	1.12698072e+00
8.0000	1.11530686e+00
8.2000	1.10466259e+00
8.4000	1.09500969e+00
8.6000	1.08628102e+00
8.8000	1.07837596e+00
9.0000	1.07120991e+00
9.2000	1.06472589e+00
9.4000	1.05882923e+00
9.6000	1.05344179e+00
9.8000	1.04853196e+00
10.0000	1.04405711e+00
10.2000	1.03995070e+00
10.4000	1.03615599e+00
10.6000	1.03263169e+00
10.8000	1.02935806e+00
11.0000	1.02632474e+00
11.2000	1.02352842e+00
11.4000	1.02095972e+00
11.6000	1.01860720e+00
11.8000	1.01642453e+00
12.0000	1.01437575e+00
12.2000	1.01247107e+00
12.4000	1.01069460e+00
12.6000	1.00904678e+00
12.8000	1.00753835e+00
13.0000	1.00614077e+00
13.2000	1.00482613e+00
13.4000	1.00359944e+00
13.6000	1.00247846e+00
13.8000	1.00142705e+00
14.0000	1.00042101e+00
14.2000	9.99513172e-01
14.4000	9.98636298e-01
14.6000	9.97774534e-01
14.8000	9.96957000e-01
15.0000	9.96194740e-01
15.2000	9.95487575e-01
15.4000	9.94819483e-01
15.6000	9.94200594e-01
15.8000	9.93637735e-01
16.0000	9.93100245e-01
16.2000	9.92570761e-01
16.4000	9.92061868e-01
16.6000	9.91574090e-01
16.8000	9.91113262e-01
17.0000	9.90670704e-01
17.2000	9.90257623e-01
17.4000	9.89869635e-01
17.6000	9.89495205e-01
17.8000	9.89147062e-01
18.0000	9.88807748e-01
18.2000	9.88468733e-01
18.4000	9.88145228e-01
18.6000	9.87827821e-01
18.8000	9.87519980e-01
19.0000	9.87247708e-01
19.2000	9.86984191e-01
19.4000	9.86740968e-01
19.6000	9.86520048e-01
19.8000	9.86319024e-01
20.0000	9.86116500e-01
20.2000	9.85882271e-01
20.4000	9.85635766e-01
20.6000	9.85417278e-01
20.8000	9.85231256e-01
21.0000	9.85060169e-01
21.2000	9.84881977e-01
21.4000	9.84708495e-01
21.6000	9.84543749e-01
21.8000	9.84374617e-01
22.0000	9.84220643e-01
22.2000	9.84081159e-01
22.4000	9.83944415e-01
22.6000	9.83824260e-01
22.8000	9.83705672e-01
23.0000	9.83583655e-01
23.2000	9.83466794e-01
23.4000	9.83364420e-01
23.6000	9.83261651e-01
23.8000	9.83159910e-01
24.0000	9.83078791e-01
24.2000	9.82983006e-01
24.4000	9.82876250e-01
24.6000	9.82769335e-01
24.8000	9.82661346e-01
25.0000	9.82557402e-01
25.2000	9.82472950e-01
25.4000	9.82417704e-01
25.6000	9.82353162e-01
25.8000	9.82278087e-01
26.0000	9.82192597e-01
26.2000	9.82096011e-01
26.4000	9.82007652e-01
26.6000	9.81927069e-01
26.8000	9.81855951e-01
27.0000	9.81794930e-01
27.2000	9.81735619e-01
27.4000	9.81696635e-01
27.6000	9.81654561e-01
27.8000	9.81598740e-01
28.0000	9.81544989e-01
28.2000	9.81499604e-01
28.4000	9.81440635e-01
28.6000	9.81374388e-01
28.8000	9.81311611e-01
29.0000	9.81252461e-01
29.2000	9.81204241e-01
29.4000	9.81166713e-01
29.6000	9.81128439e-01
29.8000	9.81077485e-01
30.0000	9.81010058e-01


==> anc/Fig13_data/Fig13_C60_90_line_91.5nb.txt <==
# Figure 13: R_AA(pT) (ratio curves)
# Panel=C60_90; curve=91.5nb; linestyle=-.
# Columns:
# 1: pT [GeV/c]
# 2: R_AA
#
0.0000	2.47004380e+00
0.2000	2.46455861e+00
0.4000	2.45099574e+00
0.6000	2.42697710e+00
0.8000	2.39495161e+00
1.0000	2.35509967e+00
1.2000	2.30800154e+00
1.4000	2.25464612e+00
1.6000	2.19636286e+00
1.8000	2.13526725e+00
2.0000	2.07189694e+00
2.2000	2.00780105e+00
2.4000	1.94353227e+00
2.6000	1.87915210e+00
2.8000	1.81652300e+00
3.0000	1.75548121e+00
3.2000	1.69641279e+00
3.4000	1.64033200e+00
3.6000	1.58692479e+00
3.8000	1.53678449e+00
4.0000	1.49028527e+00
4.2000	1.44672747e+00
4.4000	1.40632760e+00
4.6000	1.36906560e+00
4.8000	1.33465091e+00
5.0000	1.30314938e+00
5.2000	1.27439702e+00
5.4000	1.24814566e+00
5.6000	1.22422770e+00
5.8000	1.20249323e+00
6.0000	1.18279892e+00
6.2000	1.16495698e+00
6.4000	1.14890986e+00
6.6000	1.13433223e+00
6.8000	1.12105452e+00
7.0000	1.10911806e+00
7.2000	1.09829744e+00
7.4000	1.08849210e+00
7.6000	1.07961944e+00
7.8000	1.07153109e+00
8.0000	1.06415453e+00
8.2000	1.05742882e+00
8.4000	1.05132941e+00
8.6000	1.04581381e+00
8.8000	1.04081909e+00
9.0000	1.03629100e+00
9.2000	1.03219392e+00
9.4000	1.02846809e+00
9.6000	1.02506384e+00
9.8000	1.02196154e+00
10.0000	1.01913406e+00
10.2000	1.01653910e+00
10.4000	1.01414130e+00
10.6000	1.01191440e+00
10.8000	1.00984608e+00
11.0000	1.00792909e+00
11.2000	1.00616260e+00
11.4000	1.00453911e+00
11.6000	1.00305266e+00
11.8000	1.00167364e+00
12.0000	1.00037859e+00
12.2000	9.99175172e-01
12.4000	9.98052413e-01
12.6000	9.97011352e-01
12.8000	9.96057682e-01
13.0000	9.95174888e-01
13.2000	9.94344007e-01
13.4000	9.93568703e-01
13.6000	9.92860708e-01
13.8000	9.92195698e-01
14.0000	9.91559979e-01
14.2000	9.90986245e-01
14.4000	9.90431805e-01
14.6000	9.89887320e-01
14.8000	9.89370603e-01
15.0000	9.88888789e-01
15.2000	9.88441843e-01
15.4000	9.88019567e-01
15.6000	9.87628233e-01
15.8000	9.87272560e-01
16.0000	9.86932524e-01
16.2000	9.86597863e-01
16.4000	9.86276285e-01
16.6000	9.85967883e-01
16.8000	9.85676411e-01
17.0000	9.85396874e-01
17.2000	9.85135596e-01
17.4000	9.84890337e-01
17.6000	9.84654096e-01
17.8000	9.84433412e-01
18.0000	9.84219067e-01
18.2000	9.84004796e-01
18.4000	9.83800002e-01
18.6000	9.83599478e-01
18.8000	9.83405521e-01
19.0000	9.83232738e-01
19.2000	9.83066362e-01
19.4000	9.82912390e-01
19.6000	9.82773372e-01
19.8000	9.82645855e-01
20.0000	9.82517847e-01
20.2000	9.82369821e-01
20.4000	9.82214151e-01
20.6000	9.82075907e-01
20.8000	9.81958450e-01
21.0000	9.81850317e-01
21.2000	9.81737587e-01
21.4000	9.81628093e-01
21.6000	9.81523739e-01
21.8000	9.81416936e-01
22.0000	9.81319599e-01
22.2000	9.81231306e-01
22.4000	9.81144986e-01
22.6000	9.81068859e-01
22.8000	9.80994206e-01
23.0000	9.80917089e-01
23.2000	9.80843191e-01
23.4000	9.80778405e-01
23.6000	9.80713613e-01
23.8000	9.80649218e-01
24.0000	9.80598108e-01
24.2000	9.80537561e-01
24.4000	9.80469699e-01
24.6000	9.80402395e-01
24.8000	9.80333912e-01
25.0000	9.80268079e-01
25.2000	9.80214989e-01
25.4000	9.80180281e-01
25.6000	9.80139566e-01
25.8000	9.80091602e-01
26.0000	9.80037234e-01
26.2000	9.79977393e-01
26.4000	9.79920533e-01
26.6000	9.79870023e-01
26.8000	9.79824921e-01
27.0000	9.79786462e-01
27.2000	9.79748926e-01
27.4000	9.79724302e-01
27.6000	9.79697622e-01
27.8000	9.79662321e-01
28.0000	9.79628351e-01
28.2000	9.79599517e-01
28.4000	9.79562529e-01
28.6000	9.79520736e-01
28.8000	9.79480765e-01
29.0000	9.79443628e-01
29.2000	9.79412931e-01
29.4000	9.79389473e-01
29.6000	9.79365024e-01
29.8000	9.79332704e-01
30.0000	9.79290527e-01


==> anc/Fig14_data/Fig14_CMS_points.txt <==
# Figure 14: CMS data points with asymmetric errors
# CMS data from data.dat; used in both panels
# Columns:
# 1: pT [GeV/c]
# 2: R_AA
# 3: xerr_low (pT - left)
# 4: xerr_high (right - pT)
# 5: yerr_low (R - low)
# 6: yerr_high (high - R)
#
8.0802	1.66942149e+00	2.08024691e+00	2.91975309e+00	6.44628099e-01	8.42975207e-01
17.1543	7.02479339e-01	6.15432099e+00	1.78456790e+01	1.32231405e-01	1.23966942e-01


==> anc/Fig14_data/Fig14_bottom_band_91.5nb.txt <==
# Figure 14: R_AA(pT) band
# panel=bottom; band=91.5nb (from r91.dat)
# Columns:
# 1: pT [GeV/c]
# 2: lower
# 3: upper
#
0.0000	1.01001933e+01	9.55937379e+00
0.2000	1.01131968e+01	9.51670214e+00
0.4000	9.99944017e+00	9.44159997e+00
0.6000	9.85113380e+00	9.31462984e+00
0.8000	9.69042653e+00	9.13980227e+00
1.0000	9.45067205e+00	8.91768740e+00
1.2000	9.12654339e+00	8.65671244e+00
1.4000	8.77676216e+00	8.36353942e+00
1.6000	8.42002059e+00	8.04464455e+00
1.8000	8.05046753e+00	7.70591395e+00
2.0000	7.64414358e+00	7.35322994e+00
2.2000	7.21781381e+00	6.99129321e+00
2.4000	6.81271932e+00	6.62596290e+00
2.6000	6.42427218e+00	6.26099861e+00
2.8000	6.03381990e+00	5.90017692e+00
3.0000	5.63484227e+00	5.54575406e+00
3.2000	5.24449060e+00	5.20080543e+00
3.4000	4.88750422e+00	4.86809688e+00
3.6000	4.55192126e+00	4.55025182e+00
3.8000	4.22562567e+00	4.24844857e+00
4.0000	3.91077496e+00	3.96255984e+00
4.2000	3.62085378e+00	3.69290116e+00
4.4000	3.36002169e+00	3.44049522e+00
4.6000	3.11909011e+00	3.20428651e+00
4.8000	2.88990664e+00	2.98390004e+00
5.0000	2.67332965e+00	2.77822928e+00
5.2000	2.47797433e+00	2.58818349e+00
5.4000	2.30231112e+00	2.41256393e+00
5.6000	2.14040950e+00	2.25078597e+00
5.8000	1.98857953e+00	2.10191116e+00
6.0000	1.84948306e+00	1.96463952e+00
6.2000	1.72520306e+00	1.83858024e+00
6.4000	1.61509058e+00	1.72283911e+00
6.6000	1.51232314e+00	1.61650362e+00
6.8000	1.41502483e+00	1.51900658e+00
7.0000	1.32690636e+00	1.42955525e+00
7.2000	1.24897158e+00	1.34787262e+00
7.4000	1.18070031e+00	1.27326259e+00
7.6000	1.11712187e+00	1.20463242e+00
7.8000	1.05708497e+00	1.14154566e+00
8.0000	1.00189381e+00	1.08343516e+00
8.2000	9.51728971e-01	1.02995274e+00
8.4000	9.06546550e-01	9.81072788e-01
8.6000	8.65135313e-01	9.36658163e-01
8.8000	8.27011106e-01	8.95860265e-01
9.0000	7.92302737e-01	8.58309673e-01
9.2000	7.61337483e-01	8.23767230e-01
9.4000	7.33535729e-01	7.92377217e-01
9.6000	7.07206983e-01	7.63356554e-01
9.8000	6.82520773e-01	7.36896566e-01
10.0000	6.60219267e-01	7.12465464e-01
10.2000	6.40175751e-01	6.89830225e-01
10.4000	6.22268985e-01	6.69048662e-01
10.6000	6.04893353e-01	6.49521479e-01
10.8000	5.88124865e-01	6.31268856e-01
11.0000	5.72694409e-01	6.14416760e-01
11.2000	5.59150613e-01	5.99082243e-01
11.4000	5.46828638e-01	5.84827765e-01
11.6000	5.35464468e-01	5.71592574e-01
11.8000	5.24878919e-01	5.59512849e-01
12.0000	5.14517998e-01	5.48294301e-01
12.2000	5.05159596e-01	5.37872847e-01
12.4000	4.96670260e-01	5.28243756e-01
12.6000	4.88863726e-01	5.19342775e-01
12.8000	4.81484854e-01	5.11242700e-01
13.0000	4.74862889e-01	5.03795066e-01
13.2000	4.69017262e-01	4.96821130e-01
13.4000	4.63887511e-01	4.90370732e-01
13.6000	4.59137262e-01	4.84572174e-01
13.8000	4.54346185e-01	4.79102429e-01
14.0000	4.49585056e-01	4.73847523e-01
14.2000	4.45318452e-01	4.68965840e-01
14.4000	4.41363036e-01	4.64172803e-01
14.6000	4.37663436e-01	4.59775855e-01
14.8000	4.34131927e-01	4.55682892e-01
15.0000	4.30844065e-01	4.52106062e-01
15.2000	4.27750489e-01	4.48819971e-01
15.4000	4.25004404e-01	4.45704809e-01
15.6000	4.23300760e-01	4.43113705e-01
15.8000	4.21600946e-01	4.40635033e-01
16.0000	4.20035887e-01	4.38302133e-01
16.2000	4.18156462e-01	4.36139450e-01
16.4000	4.16433374e-01	4.34147988e-01
16.6000	4.14846387e-01	4.32266407e-01
16.8000	4.13417236e-01	4.30581874e-01
17.0000	4.12105532e-01	4.28944061e-01
17.2000	4.10947248e-01	4.27393708e-01
17.4000	4.10097554e-01	4.26044314e-01
17.6000	4.09273373e-01	4.24906458e-01
17.8000	4.08496470e-01	4.23916510e-01
18.0000	4.07771841e-01	4.22955018e-01
18.2000	4.07121885e-01	4.22037526e-01
18.4000	4.06369228e-01	4.21029908e-01
18.6000	4.05829950e-01	4.20314588e-01
18.8000	4.05165835e-01	4.19776058e-01
19.0000	4.04912652e-01	4.19409143e-01
19.2000	4.04842308e-01	4.19148386e-01
19.4000	4.05179783e-01	4.18982879e-01
19.6000	4.05469969e-01	4.18877354e-01
19.8000	4.05776687e-01	4.18800147e-01
20.0000	4.06270475e-01	4.18752562e-01
20.2000	4.06335137e-01	4.18687062e-01
20.4000	4.06298131e-01	4.18707001e-01
20.6000	4.06101128e-01	4.18706067e-01
20.8000	4.06112114e-01	4.18821139e-01
21.0000	4.06707051e-01	4.18882387e-01
21.2000	4.07173278e-01	4.19018894e-01
21.4000	4.07533208e-01	4.19233366e-01
21.6000	4.08004705e-01	4.19633610e-01
21.8000	4.08408125e-01	4.19992347e-01
22.0000	4.08829803e-01	4.20320034e-01
22.2000	4.09267592e-01	4.20735112e-01
22.4000	4.09901572e-01	4.21285819e-01
22.6000	4.10853252e-01	4.21880308e-01
22.8000	4.11581638e-01	4.22419106e-01
23.0000	4.12221676e-01	4.23042410e-01
23.2000	4.12849740e-01	4.23748369e-01
23.4000	4.13852214e-01	4.24477135e-01
23.6000	4.14851333e-01	4.25089446e-01
23.8000	4.15478346e-01	4.25910127e-01
24.0000	4.16407738e-01	4.26841682e-01
24.2000	4.17238688e-01	4.27516040e-01
24.4000	4.18284409e-01	4.28140401e-01
24.6000	4.19193969e-01	4.28851200e-01
24.8000	4.19448111e-01	4.29541149e-01
25.0000	4.19924480e-01	4.30417913e-01
25.2000	4.20785429e-01	4.31236634e-01
25.4000	4.22252761e-01	4.31973317e-01
25.6000	4.23298028e-01	4.32801242e-01
25.8000	4.24233065e-01	4.33712386e-01
26.0000	4.25021130e-01	4.34643304e-01
26.2000	4.25832061e-01	4.35554097e-01
26.4000	4.26840511e-01	4.36401562e-01
26.6000	4.27672355e-01	4.37159123e-01
26.8000	4.28533086e-01	4.38142822e-01
27.0000	4.29665102e-01	4.39065576e-01
27.2000	4.30594874e-01	4.40030664e-01
27.4000	4.31663519e-01	4.40913107e-01
27.6000	4.32602622e-01	4.41929069e-01
27.8000	4.33655270e-01	4.42863839e-01
28.0000	4.34692337e-01	4.43744920e-01
28.2000	4.35900651e-01	4.44636101e-01
28.4000	4.36631852e-01	4.45507631e-01
28.6000	4.37394830e-01	4.46515458e-01
28.8000	4.38284770e-01	4.47527913e-01
29.0000	4.39430127e-01	4.48474675e-01
29.2000	4.40622248e-01	4.49405446e-01
29.4000	4.41765635e-01	4.50436883e-01
29.6000	4.42786047e-01	4.51403917e-01
29.8000	4.43669237e-01	4.52252986e-01
30.0000	4.44613840e-01	4.53097372e-01


==> anc/Fig14_data/Fig14_bottom_edge_high.txt <==
# Figure 14: R_AA(pT) curve
# panel=bottom; edge=high
# Columns:
# 1: pT [GeV/c]
# 2: R_AA
#
0.0000	9.55937379e+00
0.2000	9.51670214e+00
0.4000	9.44159997e+00
0.6000	9.31462984e+00
0.8000	9.13980227e+00
1.0000	8.91768740e+00
1.2000	8.65671244e+00
1.4000	8.36353942e+00
1.6000	8.04464455e+00
1.8000	7.70591395e+00
2.0000	7.35322994e+00
2.2000	6.99129321e+00
2.4000	6.62596290e+00
2.6000	6.26099861e+00
2.8000	5.90017692e+00
3.0000	5.54575406e+00
3.2000	5.20080543e+00
3.4000	4.86809688e+00
3.6000	4.55025182e+00
3.8000	4.24844857e+00
4.0000	3.96255984e+00
4.2000	3.69290116e+00
4.4000	3.44049522e+00
4.6000	3.20428651e+00
4.8000	2.98390004e+00
5.0000	2.77822928e+00
5.2000	2.58818349e+00
5.4000	2.41256393e+00
5.6000	2.25078597e+00
5.8000	2.10191116e+00
6.0000	1.96463952e+00
6.2000	1.83858024e+00
6.4000	1.72283911e+00
6.6000	1.61650362e+00
6.8000	1.51900658e+00
7.0000	1.42955525e+00
7.2000	1.34787262e+00
7.4000	1.27326259e+00
7.6000	1.20463242e+00
7.8000	1.14154566e+00
8.0000	1.08343516e+00
8.2000	1.02995274e+00
8.4000	9.81072788e-01
8.6000	9.36658163e-01
8.8000	8.95860265e-01
9.0000	8.58309673e-01
9.2000	8.23767230e-01
9.4000	7.92377217e-01
9.6000	7.63356554e-01
9.8000	7.36896566e-01
10.0000	7.12465464e-01
10.2000	6.89830225e-01
10.4000	6.69048662e-01
10.6000	6.49521479e-01
10.8000	6.31268856e-01
11.0000	6.14416760e-01
11.2000	5.99082243e-01
11.4000	5.84827765e-01
11.6000	5.71592574e-01
11.8000	5.59512849e-01
12.0000	5.48294301e-01
12.2000	5.37872847e-01
12.4000	5.28243756e-01
12.6000	5.19342775e-01
12.8000	5.11242700e-01
13.0000	5.03795066e-01
13.2000	4.96821130e-01
13.4000	4.90370732e-01
13.6000	4.84572174e-01
13.8000	4.79102429e-01
14.0000	4.73847523e-01
14.2000	4.68965840e-01
14.4000	4.64172803e-01
14.6000	4.59775855e-01
14.8000	4.55682892e-01
15.0000	4.52106062e-01
15.2000	4.48819971e-01
15.4000	4.45704809e-01
15.6000	4.43113705e-01
15.8000	4.40635033e-01
16.0000	4.38302133e-01
16.2000	4.36139450e-01
16.4000	4.34147988e-01
16.6000	4.32266407e-01
16.8000	4.30581874e-01
17.0000	4.28944061e-01
17.2000	4.27393708e-01
17.4000	4.26044314e-01
17.6000	4.24906458e-01
17.8000	4.23916510e-01
18.0000	4.22955018e-01
18.2000	4.22037526e-01
18.4000	4.21029908e-01
18.6000	4.20314588e-01
18.8000	4.19776058e-01
19.0000	4.19409143e-01
19.2000	4.19148386e-01
19.4000	4.18982879e-01
19.6000	4.18877354e-01
19.8000	4.18800147e-01
20.0000	4.18752562e-01
20.2000	4.18687062e-01
20.4000	4.18707001e-01
20.6000	4.18706067e-01
20.8000	4.18821139e-01
21.0000	4.18882387e-01
21.2000	4.19018894e-01
21.4000	4.19233366e-01
21.6000	4.19633610e-01
21.8000	4.19992347e-01
22.0000	4.20320034e-01
22.2000	4.20735112e-01
22.4000	4.21285819e-01
22.6000	4.21880308e-01
22.8000	4.22419106e-01
23.0000	4.23042410e-01
23.2000	4.23748369e-01
23.4000	4.24477135e-01
23.6000	4.25089446e-01
23.8000	4.25910127e-01
24.0000	4.26841682e-01
24.2000	4.27516040e-01
24.4000	4.28140401e-01
24.6000	4.28851200e-01
24.8000	4.29541149e-01
25.0000	4.30417913e-01
25.2000	4.31236634e-01
25.4000	4.31973317e-01
25.6000	4.32801242e-01
25.8000	4.33712386e-01
26.0000	4.34643304e-01
26.2000	4.35554097e-01
26.4000	4.36401562e-01
26.6000	4.37159123e-01
26.8000	4.38142822e-01
27.0000	4.39065576e-01
27.2000	4.40030664e-01
27.4000	4.40913107e-01
27.6000	4.41929069e-01
27.8000	4.42863839e-01
28.0000	4.43744920e-01
28.2000	4.44636101e-01
28.4000	4.45507631e-01
28.6000	4.46515458e-01
28.8000	4.47527913e-01
29.0000	4.48474675e-01
29.2000	4.49405446e-01
29.4000	4.50436883e-01
29.6000	4.51403917e-01
29.8000	4.52252986e-01
30.0000	4.53097372e-01


==> anc/Fig14_data/Fig14_bottom_edge_low.txt <==
# Figure 14: R_AA(pT) curve
# panel=bottom; edge=low
# Columns:
# 1: pT [GeV/c]
# 2: R_AA
#
0.0000	1.01001933e+01
0.2000	1.01131968e+01
0.4000	9.99944017e+00
0.6000	9.85113380e+00
0.8000	9.69042653e+00
1.0000	9.45067205e+00
1.2000	9.12654339e+00
1.4000	8.77676216e+00
1.6000	8.42002059e+00
1.8000	8.05046753e+00
2.0000	7.64414358e+00
2.2000	7.21781381e+00
2.4000	6.81271932e+00
2.6000	6.42427218e+00
2.8000	6.03381990e+00
3.0000	5.63484227e+00
3.2000	5.24449060e+00
3.4000	4.88750422e+00
3.6000	4.55192126e+00
3.8000	4.22562567e+00
4.0000	3.91077496e+00
4.2000	3.62085378e+00
4.4000	3.36002169e+00
4.6000	3.11909011e+00
4.8000	2.88990664e+00
5.0000	2.67332965e+00
5.2000	2.47797433e+00
5.4000	2.30231112e+00
5.6000	2.14040950e+00
5.8000	1.98857953e+00
6.0000	1.84948306e+00
6.2000	1.72520306e+00
6.4000	1.61509058e+00
6.6000	1.51232314e+00
6.8000	1.41502483e+00
7.0000	1.32690636e+00
7.2000	1.24897158e+00
7.4000	1.18070031e+00
7.6000	1.11712187e+00
7.8000	1.05708497e+00
8.0000	1.00189381e+00
8.2000	9.51728971e-01
8.4000	9.06546550e-01
8.6000	8.65135313e-01
8.8000	8.27011106e-01
9.0000	7.92302737e-01
9.2000	7.61337483e-01
9.4000	7.33535729e-01
9.6000	7.07206983e-01
9.8000	6.82520773e-01
10.0000	6.60219267e-01
10.2000	6.40175751e-01
10.4000	6.22268985e-01
10.6000	6.04893353e-01
10.8000	5.88124865e-01
11.0000	5.72694409e-01
11.2000	5.59150613e-01
11.4000	5.46828638e-01
11.6000	5.35464468e-01
11.8000	5.24878919e-01
12.0000	5.14517998e-01
12.2000	5.05159596e-01
12.4000	4.96670260e-01
12.6000	4.88863726e-01
12.8000	4.81484854e-01
13.0000	4.74862889e-01
13.2000	4.69017262e-01
13.4000	4.63887511e-01
13.6000	4.59137262e-01
13.8000	4.54346185e-01
14.0000	4.49585056e-01
14.2000	4.45318452e-01
14.4000	4.41363036e-01
14.6000	4.37663436e-01
14.8000	4.34131927e-01
15.0000	4.30844065e-01
15.2000	4.27750489e-01
15.4000	4.25004404e-01
15.6000	4.23300760e-01
15.8000	4.21600946e-01
16.0000	4.20035887e-01
16.2000	4.18156462e-01
16.4000	4.16433374e-01
16.6000	4.14846387e-01
16.8000	4.13417236e-01
17.0000	4.12105532e-01
17.2000	4.10947248e-01
17.4000	4.10097554e-01
17.6000	4.09273373e-01
17.8000	4.08496470e-01
18.0000	4.07771841e-01
18.2000	4.07121885e-01
18.4000	4.06369228e-01
18.6000	4.05829950e-01
18.8000	4.05165835e-01
19.0000	4.04912652e-01
19.2000	4.04842308e-01
19.4000	4.05179783e-01
19.6000	4.05469969e-01
19.8000	4.05776687e-01
20.0000	4.06270475e-01
20.2000	4.06335137e-01
20.4000	4.06298131e-01
20.6000	4.06101128e-01
20.8000	4.06112114e-01
21.0000	4.06707051e-01
21.2000	4.07173278e-01
21.4000	4.07533208e-01
21.6000	4.08004705e-01
21.8000	4.08408125e-01
22.0000	4.08829803e-01
22.2000	4.09267592e-01
22.4000	4.09901572e-01
22.6000	4.10853252e-01
22.8000	4.11581638e-01
23.0000	4.12221676e-01
23.2000	4.12849740e-01
23.4000	4.13852214e-01
23.6000	4.14851333e-01
23.8000	4.15478346e-01
24.0000	4.16407738e-01
24.2000	4.17238688e-01
24.4000	4.18284409e-01
24.6000	4.19193969e-01
24.8000	4.19448111e-01
25.0000	4.19924480e-01
25.2000	4.20785429e-01
25.4000	4.22252761e-01
25.6000	4.23298028e-01
25.8000	4.24233065e-01
26.0000	4.25021130e-01
26.2000	4.25832061e-01
26.4000	4.26840511e-01
26.6000	4.27672355e-01
26.8000	4.28533086e-01
27.0000	4.29665102e-01
27.2000	4.30594874e-01
27.4000	4.31663519e-01
27.6000	4.32602622e-01
27.8000	4.33655270e-01
28.0000	4.34692337e-01
28.2000	4.35900651e-01
28.4000	4.36631852e-01
28.6000	4.37394830e-01
28.8000	4.38284770e-01
29.0000	4.39430127e-01
29.2000	4.40622248e-01
29.4000	4.41765635e-01
29.6000	4.42786047e-01
29.8000	4.43669237e-01
30.0000	4.44613840e-01


==> anc/Fig14_data/Fig14_top_band_91.5nb.txt <==
# Figure 14: R_AA(pT) band
# panel=top; band=91.5nb (red)
# Columns:
# 1: pT [GeV/c]
# 2: lower
# 3: upper
#
0.0000	1.45116278e+01	1.10322066e+01
0.2000	1.44583035e+01	1.09916996e+01
0.4000	1.43240572e+01	1.08896927e+01
0.6000	1.40933405e+01	1.07143529e+01
0.8000	1.37860342e+01	1.04808908e+01
1.0000	1.34044995e+01	1.01910825e+01
1.2000	1.29543965e+01	9.84921390e+00
1.4000	1.24452777e+01	9.46253711e+00
1.6000	1.18894820e+01	9.04042120e+00
1.8000	1.13048421e+01	8.59639295e+00
2.0000	1.06990286e+01	8.13628572e+00
2.2000	1.00853018e+01	7.67017125e+00
2.4000	9.46998628e+00	7.20286058e+00
2.6000	8.85508321e+00	6.73587443e+00
2.8000	8.25476414e+00	6.27997186e+00
3.0000	7.67007790e+00	5.83594593e+00
3.2000	7.10523089e+00	5.40699311e+00
3.4000	6.56716764e+00	4.99838013e+00
3.6000	6.05521470e+00	4.60960501e+00
3.8000	5.57411577e+00	4.24426291e+00
4.0000	5.12682239e+00	3.90459191e+00
4.2000	4.70861908e+00	3.58701494e+00
4.4000	4.32055197e+00	3.29232808e+00
4.6000	3.96206829e+00	3.02010905e+00
4.8000	3.63094049e+00	2.76865653e+00
5.0000	3.32789517e+00	2.53854175e+00
5.2000	3.05064144e+00	2.32800473e+00
5.4000	2.79785394e+00	2.13605872e+00
5.6000	2.56706645e+00	1.96080870e+00
5.8000	2.35780613e+00	1.80192240e+00
6.0000	2.16788682e+00	1.65771964e+00
6.2000	1.99598714e+00	1.52720244e+00
6.4000	1.84071208e+00	1.40930268e+00
6.6000	1.70028316e+00	1.30269081e+00
6.8000	1.57216409e+00	1.20541777e+00
7.0000	1.45705492e+00	1.11803755e+00
7.2000	1.35266365e+00	1.03878952e+00
7.4000	1.25816822e+00	9.67059986e-01
7.6000	1.17250496e+00	9.02035620e-01
7.8000	1.09425514e+00	8.42632595e-01
8.0000	1.02336440e+00	7.88831162e-01
8.2000	9.58920763e-01	7.39932508e-01
8.4000	9.00412878e-01	6.95539604e-01
8.6000	8.47582856e-01	6.55460813e-01
8.8000	7.99720954e-01	6.19149312e-01
9.0000	7.56565714e-01	5.86414529e-01
9.2000	7.17473352e-01	5.56767455e-01
9.4000	6.82070322e-01	5.29922479e-01
9.6000	6.49744846e-01	5.05410595e-01
9.8000	6.20375947e-01	4.83149622e-01
10.0000	5.93624005e-01	4.62873205e-01
10.2000	5.69038452e-01	4.44242322e-01
10.4000	5.46722104e-01	4.27343172e-01
10.6000	5.26082830e-01	4.11716590e-01
10.8000	5.07070523e-01	3.97329890e-01
11.0000	4.89518422e-01	3.84052375e-01
11.2000	4.73427383e-01	3.71882469e-01
11.4000	4.58701112e-01	3.60747888e-01
11.6000	4.45112347e-01	3.50474832e-01
11.8000	4.32407329e-01	3.40866185e-01
12.0000	4.20703999e-01	3.32022640e-01
12.2000	4.09909639e-01	3.23871361e-01
12.4000	3.99929917e-01	3.16342152e-01
12.6000	3.90690396e-01	3.09372861e-01
12.8000	3.82557755e-01	3.03252120e-01
13.0000	3.75113941e-01	2.97652889e-01
13.2000	3.68276769e-01	2.92516388e-01
13.4000	3.62006447e-01	2.87810762e-01
13.6000	3.56399319e-01	2.83609500e-01
13.8000	3.51176383e-01	2.79698977e-01
14.0000	3.46170098e-01	2.75949459e-01
14.2000	3.41838686e-01	2.72718048e-01
14.4000	3.37640653e-01	2.69586030e-01
14.6000	3.33662774e-01	2.66623933e-01
14.8000	3.29898391e-01	2.63823658e-01
15.0000	3.26343239e-01	2.61177959e-01
15.2000	3.23270597e-01	2.58901659e-01
15.4000	3.20398273e-01	2.56776719e-01
15.6000	3.17744924e-01	2.54815111e-01
15.8000	3.15458085e-01	2.53134043e-01
16.0000	3.13311919e-01	2.51559338e-01
16.2000	3.11250513e-01	2.50047828e-01
16.4000	3.09004579e-01	2.48388765e-01
16.6000	3.07170421e-01	2.47049589e-01
16.8000	3.05507738e-01	2.45841335e-01
17.0000	3.04096662e-01	2.44827759e-01
17.2000	3.02684176e-01	2.43807591e-01
17.4000	3.01338045e-01	2.42834974e-01
17.6000	3.00071798e-01	2.41923778e-01
17.8000	2.99036631e-01	2.41189442e-01
18.0000	2.98076094e-01	2.40511131e-01
18.2000	2.97212984e-01	2.39910868e-01
18.4000	2.96458370e-01	2.39393005e-01
18.6000	2.95747978e-01	2.38908948e-01
18.8000	2.95101399e-01	2.38474119e-01
19.0000	2.94650506e-01	2.38187618e-01
19.2000	2.94317081e-01	2.37990427e-01
19.4000	2.94138453e-01	2.37911680e-01
19.6000	2.94036949e-01	2.37891509e-01
19.8000	2.94102109e-01	2.37999060e-01
20.0000	2.94229579e-01	2.38155176e-01
20.2000	2.94104685e-01	2.38116491e-01
20.4000	2.93927175e-01	2.38039207e-01
20.6000	2.93898297e-01	2.38074151e-01
20.8000	2.94041436e-01	2.38240212e-01
21.0000	2.94311335e-01	2.38503529e-01
21.2000	2.94548191e-01	2.38740320e-01
21.4000	2.94830065e-01	2.39012667e-01
21.6000	2.95155795e-01	2.39318139e-01
21.8000	2.95505538e-01	2.39642311e-01
22.0000	2.95908237e-01	2.40006271e-01
22.2000	2.96405279e-01	2.40441556e-01
22.4000	2.96923768e-01	2.40892783e-01
22.6000	2.97505149e-01	2.41390488e-01
22.8000	2.98031050e-01	2.41844993e-01
23.0000	2.98624442e-01	2.42352782e-01
23.2000	2.99231970e-01	2.42871093e-01
23.4000	2.99930084e-01	2.43458469e-01
23.6000	3.00646555e-01	2.44059602e-01
23.8000	3.01358766e-01	2.44656738e-01
24.0000	3.02136991e-01	2.45303427e-01
24.2000	3.02773214e-01	2.45840285e-01
24.4000	3.03430096e-01	2.46394425e-01
24.6000	3.04050743e-01	2.46920390e-01
24.8000	3.04654550e-01	2.47433076e-01
25.0000	3.05345482e-01	2.48013597e-01
25.2000	3.06163154e-01	2.48690340e-01
25.4000	3.07148459e-01	2.49494865e-01
25.6000	3.08039244e-01	2.50225876e-01
25.8000	3.08865372e-01	2.50907516e-01
26.0000	3.09560913e-01	2.51488751e-01
26.2000	3.10256229e-01	2.52070686e-01
26.4000	3.10983188e-01	2.52676345e-01
26.6000	3.11763328e-01	2.53322668e-01
26.8000	3.12560898e-01	2.53980782e-01
27.0000	3.13383684e-01	2.54657097e-01
27.2000	3.14316625e-01	2.55419017e-01
27.4000	3.15353569e-01	2.56260000e-01
27.6000	3.16366094e-01	2.57082430e-01
27.8000	3.17326731e-01	2.57865788e-01
28.0000	3.18288918e-01	2.58649642e-01
28.2000	3.19238716e-01	2.59422783e-01
28.4000	3.20131592e-01	2.60152962e-01
28.6000	3.20954573e-01	2.60829262e-01
28.8000	3.21831923e-01	2.61548038e-01
29.0000	3.22699987e-01	2.62258482e-01
29.2000	3.23645985e-01	2.63027459e-01
29.4000	3.24574293e-01	2.63781670e-01
29.6000	3.25553984e-01	2.64576291e-01
29.8000	3.26458285e-01	2.65313649e-01
30.0000	3.27293935e-01	2.65998835e-01


==> anc/Fig14_data/Fig14_top_band_primordial.txt <==
# Figure 14: R_AA(pT) band
# panel=top; band=primordial (orange)
# Columns:
# 1: pT [GeV/c]
# 2: lower
# 3: upper
#
0.0000	2.36806021e-01	1.95158205e-01
0.2000	2.36224147e-01	1.94689629e-01
0.4000	2.33906932e-01	1.92838660e-01
0.6000	2.30445790e-01	1.90024488e-01
0.8000	2.27362109e-01	1.87522796e-01
1.0000	2.24513726e-01	1.85207318e-01
1.2000	2.21532685e-01	1.82782953e-01
1.4000	2.18563642e-01	1.80366237e-01
1.6000	2.15354723e-01	1.77761252e-01
1.8000	2.11509184e-01	1.74660205e-01
2.0000	2.07446787e-01	1.71390624e-01
2.2000	2.03330916e-01	1.68077932e-01
2.4000	1.99650148e-01	1.65106312e-01
2.6000	1.96340772e-01	1.62428026e-01
2.8000	1.93380106e-01	1.60027028e-01
3.0000	1.90600025e-01	1.57769214e-01
3.2000	1.88090722e-01	1.55730515e-01
3.4000	1.85583900e-01	1.53699421e-01
3.6000	1.83362435e-01	1.51897038e-01
3.8000	1.81311051e-01	1.50234829e-01
4.0000	1.79385464e-01	1.48674767e-01
4.2000	1.77664419e-01	1.47279301e-01
4.4000	1.76274906e-01	1.46147207e-01
4.6000	1.75025640e-01	1.45128951e-01
4.8000	1.73639906e-01	1.44007111e-01
5.0000	1.72748766e-01	1.43277971e-01
5.2000	1.71639345e-01	1.42380455e-01
5.4000	1.71103569e-01	1.41935779e-01
5.6000	1.70246862e-01	1.41241234e-01
5.8000	1.70025743e-01	1.41050440e-01
6.0000	1.69628026e-01	1.40725370e-01
6.2000	1.69440298e-01	1.40565458e-01
6.4000	1.69014297e-01	1.40221638e-01
6.6000	1.69177225e-01	1.40341545e-01
6.8000	1.68952274e-01	1.40160751e-01
7.0000	1.69172181e-01	1.40334198e-01
7.2000	1.69349967e-01	1.40470619e-01
7.4000	1.69631285e-01	1.40691766e-01
7.6000	1.69833911e-01	1.40853212e-01
7.8000	1.69825556e-01	1.40847892e-01
8.0000	1.70301508e-01	1.41225239e-01
8.2000	1.70948487e-01	1.41740455e-01
8.4000	1.71533776e-01	1.42208641e-01
8.6000	1.72158269e-01	1.42710261e-01
8.8000	1.72673482e-01	1.43124483e-01
9.0000	1.73401785e-01	1.43704238e-01
9.2000	1.74093942e-01	1.44259751e-01
9.4000	1.74866196e-01	1.44877430e-01
9.6000	1.75559894e-01	1.45432379e-01
9.8000	1.76307306e-01	1.46034175e-01
10.0000	1.77034840e-01	1.46619014e-01
10.2000	1.77666710e-01	1.47131763e-01
10.4000	1.78652048e-01	1.47922352e-01
10.6000	1.79654523e-01	1.48725082e-01
10.8000	1.80749094e-01	1.49602673e-01
11.0000	1.81834853e-01	1.50474168e-01
11.2000	1.82922686e-01	1.51345666e-01
11.4000	1.83982073e-01	1.52194838e-01
11.6000	1.84874326e-01	1.52915032e-01
11.8000	1.85602240e-01	1.53504049e-01
12.0000	1.86474870e-01	1.54207552e-01
12.2000	1.87384039e-01	1.54941080e-01
12.4000	1.88308065e-01	1.55689385e-01
12.6000	1.89184220e-01	1.56399515e-01
12.8000	1.90356079e-01	1.57342300e-01
13.0000	1.91534123e-01	1.58288260e-01
13.2000	1.92769025e-01	1.59279760e-01
13.4000	1.94019852e-01	1.60283854e-01
13.6000	1.95332348e-01	1.61335646e-01
13.8000	1.96590300e-01	1.62345072e-01
14.0000	1.97725794e-01	1.63258158e-01
14.2000	1.99011404e-01	1.64290787e-01
14.4000	2.00233724e-01	1.65273600e-01
14.6000	2.01540469e-01	1.66323384e-01
14.8000	2.02807001e-01	1.67342368e-01
15.0000	2.03948403e-01	1.68262087e-01
15.2000	2.05225648e-01	1.69287954e-01
15.4000	2.06450610e-01	1.70273461e-01
15.6000	2.07600012e-01	1.71198736e-01
15.8000	2.08794361e-01	1.72160438e-01
16.0000	2.09974156e-01	1.73110558e-01
16.2000	2.11163755e-01	1.74067096e-01
16.4000	2.12046603e-01	1.74783272e-01
16.6000	2.13217500e-01	1.75725344e-01
16.8000	2.14401981e-01	1.76678498e-01
17.0000	2.15706100e-01	1.77726212e-01
17.2000	2.16836422e-01	1.78636413e-01
17.4000	2.17882368e-01	1.79479721e-01
17.6000	2.18912940e-01	1.80312218e-01
17.8000	2.20039712e-01	1.81219018e-01
18.0000	2.21172888e-01	1.82130176e-01
18.2000	2.22384426e-01	1.83104835e-01
18.4000	2.23629939e-01	1.84105425e-01
18.6000	2.24868970e-01	1.85101343e-01
18.8000	2.26102782e-01	1.86093963e-01
19.0000	2.27347917e-01	1.87094899e-01
19.2000	2.28628324e-01	1.88122896e-01
19.4000	2.29931209e-01	1.89168948e-01
19.6000	2.31206794e-01	1.90194176e-01
19.8000	2.32541285e-01	1.91265267e-01
20.0000	2.33914844e-01	1.92367337e-01
20.2000	2.35204938e-01	1.93402893e-01
20.4000	2.36532129e-01	1.94467890e-01
20.6000	2.37863382e-01	1.95535331e-01
20.8000	2.39166444e-01	1.96581952e-01
21.0000	2.40498272e-01	1.97651431e-01
21.2000	2.41819456e-01	1.98711403e-01
21.4000	2.43169564e-01	1.99794715e-01
21.6000	2.44527342e-01	2.00883647e-01
21.8000	2.45909551e-01	2.01991610e-01
22.0000	2.47259414e-01	2.03074603e-01
22.2000	2.48621561e-01	2.04166666e-01
22.4000	2.49967530e-01	2.05246051e-01
22.6000	2.51299200e-01	2.06313385e-01
22.8000	2.52559646e-01	2.07325462e-01
23.0000	2.53902247e-01	2.08402022e-01
23.2000	2.55230777e-01	2.09467733e-01
23.4000	2.56569894e-01	2.10541703e-01
23.6000	2.57908859e-01	2.11615384e-01
23.8000	2.59231542e-01	2.12675926e-01
24.0000	2.60537704e-01	2.13723453e-01
24.2000	2.61770880e-01	2.14713441e-01
24.4000	2.63071389e-01	2.15756218e-01
24.6000	2.64344645e-01	2.16777581e-01
24.8000	2.65614908e-01	2.17796266e-01
25.0000	2.66943997e-01	2.18861205e-01
25.2000	2.68280203e-01	2.19931630e-01
25.4000	2.69620207e-01	2.21005279e-01
25.6000	2.70905519e-01	2.22035840e-01
25.8000	2.72196784e-01	2.23070610e-01
26.0000	2.73426324e-01	2.24057170e-01
26.2000	2.74703656e-01	2.25081058e-01
26.4000	2.75975947e-01	2.26100713e-01
26.6000	2.77256180e-01	2.27126640e-01
26.8000	2.78498143e-01	2.28122104e-01
27.0000	2.79698792e-01	2.29085329e-01
27.2000	2.80978622e-01	2.30110611e-01
27.4000	2.82267110e-01	2.31142519e-01
27.6000	2.83553705e-01	2.32172978e-01
27.8000	2.84854128e-01	2.33214254e-01
28.0000	2.86136179e-01	2.34240967e-01
28.2000	2.87375602e-01	2.35233993e-01
28.4000	2.88626176e-01	2.36235668e-01
28.6000	2.89849545e-01	2.37215955e-01
28.8000	2.91123471e-01	2.38235802e-01
29.0000	2.92356203e-01	2.39223057e-01
29.2000	2.93598734e-01	2.40217230e-01
29.4000	2.94764431e-01	2.41151577e-01
29.6000	2.95988692e-01	2.42131851e-01
29.8000	2.97209301e-01	2.43109312e-01
30.0000	2.98446489e-01	2.44099420e-01


==> anc/Fig14_data/Fig14_top_line_110.8nb.txt <==
# Figure 14: R_AA(pT) curve
# panel=top; curve=110.8nb; linestyle=:
# Columns:
# 1: pT [GeV/c]
# 2: R_AA
#
0.0000	1.05363499e+01
0.2000	1.04976972e+01
0.4000	1.04002301e+01
0.6000	1.02327930e+01
0.8000	1.00100482e+01
1.0000	9.73368417e+00
1.2000	9.40771907e+00
1.4000	9.03908899e+00
1.6000	8.63666713e+00
1.8000	8.21329324e+00
2.0000	7.77456980e+00
2.2000	7.33011844e+00
2.4000	6.88459141e+00
2.6000	6.43942600e+00
2.8000	6.00486601e+00
3.0000	5.58163819e+00
3.2000	5.17280505e+00
3.4000	4.78334079e+00
3.6000	4.41280739e+00
3.8000	4.06461023e+00
4.0000	3.74087521e+00
4.2000	3.43821090e+00
4.4000	3.15739031e+00
4.6000	2.89798648e+00
4.8000	2.65833697e+00
5.0000	2.43907794e+00
5.2000	2.23842941e+00
5.4000	2.05556784e+00
5.6000	1.88855944e+00
5.8000	1.73722490e+00
6.0000	1.59984382e+00
6.2000	1.47552856e+00
6.4000	1.36319286e+00
6.6000	1.26169062e+00
6.8000	1.16902474e+00
7.0000	1.08584190e+00
7.2000	1.01039973e+00
7.4000	9.42130852e-01
7.6000	8.80234785e-01
7.8000	8.23662172e-01
8.0000	7.72493258e-01
8.2000	7.26016294e-01
8.4000	6.83820682e-01
8.6000	6.45738186e-01
8.8000	6.11228221e-01
9.0000	5.80155992e-01
9.2000	5.52017261e-01
9.4000	5.26558899e-01
9.6000	5.03311500e-01
9.8000	4.82213469e-01
10.0000	4.63003006e-01
10.2000	4.45344220e-01
10.4000	4.29386046e-01
10.6000	4.14642469e-01
10.8000	4.01092062e-01
11.0000	3.88596285e-01
11.2000	3.77156434e-01
11.4000	3.66698221e-01
11.6000	3.57035381e-01
11.8000	3.47982322e-01
12.0000	3.39678428e-01
12.2000	3.32038799e-01
12.4000	3.24991827e-01
12.6000	3.18471892e-01
12.8000	3.12802537e-01
13.0000	3.07631247e-01
13.2000	3.02908687e-01
13.4000	2.98598651e-01
13.6000	2.94778175e-01
13.8000	2.91226498e-01
14.0000	2.87810540e-01
14.2000	2.84908815e-01
14.4000	2.82092696e-01
14.6000	2.79450359e-01
14.8000	2.76956072e-01
15.0000	2.74591089e-01
15.2000	2.72597940e-01
15.4000	2.70740980e-01
15.6000	2.69029093e-01
15.8000	2.67590438e-01
16.0000	2.66250867e-01
16.2000	2.64973552e-01
16.4000	2.63511095e-01
16.6000	2.62395079e-01
16.8000	2.61405531e-01
17.0000	2.60618421e-01
17.2000	2.59800325e-01
17.4000	2.59015661e-01
17.6000	2.58286687e-01
17.8000	2.57740524e-01
18.0000	2.57248988e-01
18.2000	2.56842296e-01
18.4000	2.56519258e-01
18.6000	2.56227432e-01
18.8000	2.55981090e-01
19.0000	2.55878027e-01
19.2000	2.55865540e-01
19.4000	2.55968900e-01
19.6000	2.56123816e-01
19.8000	2.56408916e-01
20.0000	2.56745840e-01
20.2000	2.56885737e-01
20.4000	2.56993962e-01
20.6000	2.57210000e-01
20.8000	2.57546339e-01
21.0000	2.57979275e-01
21.2000	2.58385867e-01
21.4000	2.58830281e-01
21.6000	2.59307550e-01
21.8000	2.59806215e-01
22.0000	2.60337930e-01
22.2000	2.60939505e-01
22.4000	2.61553978e-01
22.6000	2.62211035e-01
22.8000	2.62816266e-01
23.0000	2.63484249e-01
23.2000	2.64160068e-01
23.4000	2.64903211e-01
23.6000	2.65659544e-01
23.8000	2.66409880e-01
24.0000	2.67204967e-01
24.2000	2.67884904e-01
24.4000	2.68591338e-01
24.6000	2.69266845e-01
24.8000	2.69929322e-01
25.0000	2.70665044e-01
25.2000	2.71493469e-01
25.4000	2.72444079e-01
25.6000	2.73316759e-01
25.8000	2.74143388e-01
26.0000	2.74865400e-01
26.2000	2.75595155e-01
26.4000	2.76346922e-01
26.6000	2.77138444e-01
26.8000	2.77935978e-01
27.0000	2.78744593e-01
27.2000	2.79646372e-01
27.4000	2.80624787e-01
27.6000	2.81585120e-01
27.8000	2.82510395e-01
28.0000	2.83433492e-01
28.2000	2.84340328e-01
28.4000	2.85207899e-01
28.6000	2.86020263e-01
28.8000	2.86880323e-01
29.0000	2.87726890e-01
29.2000	2.88630763e-01
29.4000	2.89509221e-01
29.6000	2.90434604e-01
29.8000	2.91304942e-01
30.0000	2.92128283e-01


==> anc/Fig14_data/Fig14_top_line_57.8nb.txt <==
# Figure 14: R_AA(pT) curve
# panel=top; curve=57.8nb; linestyle=--
# Columns:
# 1: pT [GeV/c]
# 2: R_AA
#
0.0000	1.99996619e+01
0.2000	1.99260400e+01
0.4000	1.97411250e+01
0.6000	1.94230253e+01
0.8000	1.89986040e+01
1.0000	1.84711833e+01
1.2000	1.78488102e+01
1.4000	1.71446269e+01
1.6000	1.63758706e+01
1.8000	1.55674658e+01
2.0000	1.47298159e+01
2.2000	1.38812271e+01
2.4000	1.30302214e+01
2.6000	1.21796051e+01
2.8000	1.13490335e+01
3.0000	1.05400302e+01
3.2000	9.75840240e+00
3.4000	9.01389519e+00
3.6000	8.30544548e+00
3.8000	7.63966608e+00
4.0000	7.02068115e+00
4.2000	6.44191516e+00
4.4000	5.90475319e+00
4.6000	5.40852469e+00
4.8000	4.95027821e+00
5.0000	4.53071050e+00
5.2000	4.14699876e+00
5.4000	3.79691061e+00
5.6000	3.47747276e+00
5.8000	3.18756006e+00
6.0000	2.92453967e+00
6.2000	2.68639104e+00
6.4000	2.47140071e+00
6.6000	2.27669824e+00
6.8000	2.09924620e+00
7.0000	1.93960908e+00
7.2000	1.79484503e+00
7.4000	1.66374617e+00
7.6000	1.54492743e+00
7.8000	1.43648626e+00
8.0000	1.33800676e+00
8.2000	1.24837981e+00
8.4000	1.16700985e+00
8.6000	1.09349082e+00
8.8000	1.02691074e+00
9.0000	9.66747037e-01
9.2000	9.12234208e-01
9.4000	8.62794581e-01
9.6000	8.17658189e-01
9.8000	7.76594977e-01
10.0000	7.39168038e-01
10.2000	7.04792140e-01
10.4000	6.73386584e-01
10.6000	6.44296614e-01
10.8000	6.17416545e-01
11.0000	5.92565409e-01
11.2000	5.69737343e-01
11.4000	5.48814584e-01
11.6000	5.29551791e-01
11.8000	5.11593908e-01
12.0000	4.94953151e-01
12.2000	4.79554868e-01
12.4000	4.65279789e-01
12.6000	4.52053818e-01
12.8000	4.40216330e-01
13.0000	4.29329579e-01
13.2000	4.19255817e-01
13.4000	4.09959895e-01
13.6000	4.01552239e-01
13.8000	3.93704325e-01
14.0000	3.86216811e-01
14.2000	3.79591434e-01
14.4000	3.73182089e-01
14.6000	3.67036531e-01
14.8000	3.61207152e-01
15.0000	3.55728707e-01
15.2000	3.50851990e-01
15.4000	3.46278763e-01
15.6000	3.42046004e-01
15.8000	3.38299554e-01
16.0000	3.34755233e-01
16.2000	3.31322685e-01
16.4000	3.27786142e-01
16.6000	3.24678077e-01
16.8000	3.21801152e-01
17.0000	3.19214118e-01
17.2000	3.16710289e-01
17.4000	3.14339796e-01
17.6000	3.12088186e-01
17.8000	3.10108904e-01
18.0000	3.08229362e-01
18.2000	3.06447475e-01
18.4000	3.04798426e-01
18.6000	3.03214322e-01
18.8000	3.01721390e-01
19.0000	3.00494121e-01
19.2000	2.99411714e-01
19.4000	2.98532875e-01
19.6000	2.97774891e-01
19.8000	2.97218626e-01
20.0000	2.96729476e-01
20.2000	2.95931271e-01
20.4000	2.95042086e-01
20.6000	2.94356424e-01
20.8000	2.93923862e-01
21.0000	2.93652780e-01
21.2000	2.93340553e-01
21.4000	2.93076843e-01
21.6000	2.92870000e-01
21.8000	2.92684175e-01
22.0000	2.92587966e-01
22.2000	2.92616049e-01
22.4000	2.92681911e-01
22.6000	2.92841655e-01
22.8000	2.92959937e-01
23.0000	2.93131224e-01
23.2000	2.93329158e-01
23.4000	2.93647500e-01
23.6000	2.93991021e-01
23.8000	2.94336638e-01
24.0000	2.94781786e-01
24.2000	2.95066028e-01
24.4000	2.95345811e-01
24.6000	2.95588637e-01
24.8000	2.95809362e-01
25.0000	2.96121974e-01
25.2000	2.96606645e-01
25.4000	2.97322086e-01
25.6000	2.97933288e-01
25.8000	2.98451625e-01
26.0000	2.98819630e-01
26.2000	2.99163509e-01
26.4000	2.99553759e-01
26.6000	3.00013803e-01
26.8000	3.00516663e-01
27.0000	3.01074836e-01
27.2000	3.01746603e-01
27.4000	3.02558298e-01
27.6000	3.03337061e-01
27.8000	3.04037034e-01
28.0000	3.04748041e-01
28.2000	3.05462919e-01
28.4000	3.06093377e-01
28.6000	3.06640211e-01
28.8000	3.07237468e-01
29.0000	3.07842253e-01
29.2000	3.08549487e-01
29.4000	3.09270598e-01
29.6000	3.10034007e-01
29.8000	3.10694587e-01
30.0000	3.11251696e-01


==> anc/Fig14_data/Fig14_top_line_91.5nb.txt <==
# Figure 14: R_AA(pT) curve
# panel=top; curve=91.5nb; linestyle=-.
# Columns:
# 1: pT [GeV/c]
# 2: R_AA
#
0.0000	1.27132150e+01
0.2000	1.26665165e+01
0.4000	1.25489335e+01
0.6000	1.23468395e+01
0.8000	1.20777065e+01
1.0000	1.17435878e+01
1.2000	1.13494395e+01
1.4000	1.09036192e+01
1.6000	1.04169333e+01
1.8000	9.90498701e+00
2.0000	9.37449681e+00
2.2000	8.83708112e+00
2.4000	8.29828068e+00
2.6000	7.75985146e+00
2.8000	7.23419647e+00
3.0000	6.72223037e+00
3.2000	6.22763984e+00
3.4000	5.75650554e+00
3.6000	5.30823774e+00
3.8000	4.88698657e+00
4.0000	4.49533587e+00
4.2000	4.12915809e+00
4.4000	3.78937187e+00
4.6000	3.47549045e+00
4.8000	3.18555671e+00
5.0000	2.92021965e+00
5.2000	2.67746120e+00
5.4000	2.45613250e+00
5.6000	2.25406051e+00
5.8000	2.07084813e+00
6.0000	1.90456714e+00
6.2000	1.75406602e+00
6.4000	1.61811633e+00
6.6000	1.49517482e+00
6.8000	1.38300551e+00
7.0000	1.28223563e+00
7.2000	1.19084721e+00
7.4000	1.10812528e+00
7.6000	1.03313526e+00
7.8000	9.64631468e-01
8.0000	9.02579464e-01
8.2000	8.46176509e-01
8.4000	7.94969669e-01
8.6000	7.48735544e-01
8.8000	7.06848471e-01
9.0000	6.69084318e-01
9.2000	6.34878693e-01
9.4000	6.03903862e-01
9.6000	5.75621356e-01
9.8000	5.49930640e-01
10.0000	5.26529707e-01
10.2000	5.05025581e-01
10.4000	4.85513817e-01
10.6000	4.67470325e-01
10.8000	4.50853677e-01
11.0000	4.35515745e-01
11.2000	4.21456121e-01
11.4000	4.08590837e-01
11.6000	3.96719677e-01
11.8000	3.85618290e-01
12.0000	3.75396721e-01
12.2000	3.65972112e-01
12.4000	3.57262649e-01
12.6000	3.49199991e-01
12.8000	3.42111705e-01
13.0000	3.35625744e-01
13.2000	3.29672254e-01
13.4000	3.24215237e-01
13.6000	3.19339649e-01
13.8000	3.14799675e-01
14.0000	3.10447053e-01
14.2000	3.06688819e-01
14.4000	3.03046230e-01
14.6000	2.99598022e-01
14.8000	2.96336474e-01
15.0000	2.93255386e-01
15.2000	2.90598887e-01
15.4000	2.88117152e-01
15.6000	2.85825361e-01
15.8000	2.83855770e-01
16.0000	2.82009083e-01
16.2000	2.80236012e-01
16.4000	2.78296440e-01
16.6000	2.76722169e-01
16.8000	2.75298471e-01
17.0000	2.74097328e-01
17.2000	2.72891512e-01
17.4000	2.71742012e-01
17.6000	2.70662779e-01
17.8000	2.69786959e-01
18.0000	2.68976120e-01
18.2000	2.68253023e-01
18.4000	2.67625008e-01
18.6000	2.67035902e-01
18.8000	2.66502941e-01
19.0000	2.66141282e-01
19.2000	2.65882558e-01
19.4000	2.65759943e-01
19.6000	2.65704897e-01
19.8000	2.65796512e-01
20.0000	2.65943351e-01
20.2000	2.65867388e-01
20.4000	2.65746232e-01
20.6000	2.65754913e-01
20.8000	2.65914306e-01
21.0000	2.66185282e-01
21.2000	2.66426566e-01
21.4000	2.66708086e-01
21.6000	2.67027969e-01
21.8000	2.67369177e-01
22.0000	2.67756432e-01
22.2000	2.68226143e-01
22.4000	2.68714393e-01
22.6000	2.69257081e-01
22.8000	2.69750279e-01
23.0000	2.70303992e-01
23.2000	2.70869838e-01
23.4000	2.71515282e-01
23.6000	2.72176663e-01
23.8000	2.72833842e-01
24.0000	2.73548463e-01
24.2000	2.74137492e-01
24.4000	2.74745673e-01
24.6000	2.75321606e-01
24.8000	2.75882622e-01
25.0000	2.76521001e-01
25.2000	2.77270345e-01
25.4000	2.78166741e-01
25.6000	2.78979263e-01
25.8000	2.79735056e-01
26.0000	2.80375666e-01
26.2000	2.81016652e-01
26.4000	2.81685247e-01
26.6000	2.82400552e-01
26.8000	2.83130209e-01
27.0000	2.83881270e-01
27.2000	2.84730166e-01
27.4000	2.85670160e-01
27.6000	2.86588828e-01
27.8000	2.87462195e-01
28.0000	2.88336534e-01
28.2000	2.89199183e-01
28.4000	2.90012207e-01
28.6000	2.90763489e-01
28.8000	2.91563175e-01
29.0000	2.92353951e-01
29.2000	2.93212663e-01
29.4000	2.94054939e-01
29.6000	2.94943082e-01
29.8000	2.95765256e-01
30.0000	2.96527301e-01


==> anc/Fig1_data/Fig1_vacuum_poles.txt <==
# # Vacuum pole positions used in Figure 1
# # Order:
# # 1: 1S
# # 2: 2S
# # 3: 1P
# # 4: 2P
# # Units: sqrt(s) [GeV]
# 
6.32
6.85
6.71
7.10


==> anc/Fig1_data/Fig1a_Swave_SF.txt <==
# # Figure 1(a): S-wave spectral function for B_c states
# # Columns:
# # 1: sqrt(s) [GeV]
# # 2: sigma at T = 194 MeV [GeV^2]
# # 3: sigma at T = 258 MeV [GeV^2]
# # 4: sigma at T = 320 MeV [GeV^2]
# # 5: sigma at T = 400 MeV [GeV^2]
# 
5.50	2.979801e-05	5.648943e-04	1.676661e-03	3.399189e-03
5.51	3.425150e-05	6.130516e-04	1.801676e-03	3.637852e-03
5.52	3.802143e-05	6.641913e-04	1.934829e-03	3.892175e-03
5.53	4.141840e-05	7.188857e-04	2.077726e-03	4.164151e-03
5.54	4.473365e-05	7.778392e-04	2.231007e-03	4.455997e-03
5.55	4.824893e-05	8.417794e-04	2.396115e-03	4.769411e-03
5.56	5.354551e-05	9.140411e-04	2.576296e-03	5.108850e-03
5.57	5.934258e-05	9.911454e-04	2.769721e-03	5.471088e-03
5.58	6.573154e-05	1.073969e-03	2.976662e-03	5.859245e-03
5.59	7.276835e-05	1.163805e-03	3.199539e-03	6.276390e-03
5.60	8.059488e-05	1.260582e-03	3.438364e-03	6.723704e-03
5.61	9.062256e-05	1.368938e-03	3.702797e-03	7.209222e-03
5.62	1.005938e-04	1.485180e-03	3.983708e-03	7.731428e-03
5.63	1.108341e-04	1.610516e-03	4.284831e-03	8.292057e-03
5.64	1.217032e-04	1.746390e-03	4.608819e-03	8.895594e-03
5.65	1.335623e-04	1.894111e-03	4.957578e-03	9.545709e-03
5.66	1.493848e-04	2.059047e-03	5.340674e-03	1.024167e-02
5.67	1.656913e-04	2.236970e-03	5.751421e-03	1.099790e-02
5.68	1.828895e-04	2.427803e-03	6.193925e-03	1.180868e-02
5.69	2.014378e-04	2.636834e-03	6.667149e-03	1.270116e-02
5.70	2.218533e-04	2.863155e-03	7.189963e-03	1.364830e-02
5.71	2.481332e-04	3.113196e-03	7.751703e-03	1.453748e-02
5.72	2.753614e-04	3.384119e-03	8.359578e-03	1.528187e-02
5.73	3.042807e-04	3.678289e-03	9.017320e-03	1.702306e-02
5.74	3.356134e-04	3.998704e-03	9.728844e-03	1.834234e-02
5.75	3.701406e-04	4.349456e-03	1.050150e-02	1.977028e-02
5.76	4.134290e-04	4.738432e-03	1.134149e-02	2.129343e-02
5.77	4.589010e-04	5.161262e-03	1.225293e-02	2.293886e-02
5.78	5.077767e-04	5.622218e-03	1.324126e-02	2.472142e-02
5.79	5.611809e-04	6.125829e-03	1.431678e-02	2.667014e-02
5.80	6.203758e-04	6.676644e-03	1.548679e-02	2.879370e-02
5.81	6.931543e-04	7.278383e-03	1.675308e-02	3.109986e-02
5.82	7.713026e-04	7.940370e-03	1.814099e-02	3.364806e-02
5.83	8.563814e-04	8.668042e-03	1.966244e-02	3.645396e-02
5.84	9.499729e-04	9.462163e-03	2.132817e-02	3.953448e-02
5.85	1.054037e-03	1.035019e-02	2.314465e-02	4.290882e-02
5.86	1.177560e-03	1.130427e-02	2.508572e-02	4.644885e-02
5.87	1.311610e-03	1.236177e-02	2.723334e-02	5.038376e-02
5.88	1.459062e-03	1.353262e-02	2.960385e-02	5.474382e-02
5.89	1.623119e-03	1.482144e-02	3.221691e-02	5.956558e-02
5.90	1.806747e-03	1.626040e-02	3.509577e-02	6.488451e-02
5.91	2.020271e-03	1.780558e-02	3.813479e-02	7.045442e-02
5.92	2.256115e-03	1.953854e-02	4.154216e-02	7.672853e-02
5.93	2.518967e-03	2.147679e-02	4.534697e-02	8.375700e-02
5.94	2.813796e-03	2.364752e-02	4.958639e-02	9.157516e-02
5.95	3.146405e-03	2.607562e-02	5.429573e-02	1.002912e-01
5.96	3.521790e-03	2.861680e-02	5.917219e-02	1.092411e-01
5.97	3.946256e-03	3.153484e-02	6.474625e-02	1.194853e-01
5.98	4.429602e-03	3.486289e-02	7.107450e-02	1.311234e-01
5.99	4.974886e-03	3.864106e-02	7.820079e-02	1.441751e-01
6.00	5.580860e-03	4.291033e-02	8.620705e-02	1.587804e-01
6.01	6.273822e-03	4.721792e-02	9.430157e-02	1.736811e-01
6.02	7.062558e-03	5.232518e-02	1.037985e-01	1.909110e-01
6.03	7.978205e-03	5.831130e-02	1.147476e-01	2.106010e-01
6.04	9.040339e-03	6.524485e-02	1.273058e-01	2.328308e-01
6.05	1.026800e-02	7.320353e-02	1.415584e-01	2.577118e-01
6.06	1.151642e-02	8.076100e-02	1.555054e-01	2.834977e-01
6.07	1.304494e-02	9.022405e-02	1.723606e-01	3.131157e-01
6.08	1.490090e-02	1.017343e-01	1.922802e-01	3.465757e-01
6.09	1.711580e-02	1.154461e-01	2.154123e-01	3.839376e-01
6.10	1.972653e-02	1.315167e-01	2.419273e-01	4.252894e-01
6.11	2.199900e-02	1.452295e-01	2.678239e-01	4.710948e-01
6.12	2.513762e-02	1.639531e-01	2.994908e-01	5.209287e-01
6.13	2.921327e-02	1.880918e-01	3.371430e-01	5.746706e-01
6.14	3.432410e-02	2.177943e-01	3.809319e-01	6.322152e-01
6.15	4.058670e-02	2.534891e-01	4.313431e-01	6.933800e-01
6.16	4.395417e-02	2.815274e-01	4.855437e-01	7.658906e-01
6.17	5.063280e-02	3.229404e-01	5.480469e-01	8.379553e-01
6.18	6.091648e-02	3.785149e-01	6.187118e-01	9.091700e-01
6.19	7.514731e-02	4.488321e-01	6.974961e-01	9.790676e-01
6.20	9.368538e-02	5.344381e-01	7.843073e-01	1.047121e+00
6.21	8.109909e-02	6.313136e-01	8.964072e-01	1.120414e+00
6.22	9.031877e-02	7.477476e-01	1.008381e+00	1.187016e+00
6.23	1.229309e-01	8.835276e-01	1.119453e+00	1.246493e+00
6.24	1.806248e-01	1.038555e+00	1.228820e+00	1.298437e+00
6.25	2.652074e-01	1.212373e+00	1.335638e+00	1.342387e+00
6.26	-5.414708e-03	1.503774e+00	1.461698e+00	1.374275e+00
6.27	-6.012931e-02	1.766275e+00	1.571865e+00	1.398880e+00
6.28	1.101760e-01	1.997072e+00	1.665361e+00	1.416172e+00
6.29	5.147443e-01	2.193239e+00	1.741152e+00	1.426257e+00
6.30	1.163107e+00	2.351555e+00	1.798749e+00	1.429271e+00
6.31	3.501023e+00	2.443449e+00	1.817989e+00	1.416545e+00
6.32	5.418322e+00	2.501347e+00	1.825802e+00	1.400905e+00
6.33	6.889099e+00	2.525029e+00	1.822433e+00	1.382504e+00
6.34	7.886417e+00	2.514192e+00	1.807778e+00	1.361734e+00
6.35	8.382403e+00	2.468979e+00	1.782188e+00	1.338789e+00
6.36	6.883711e+00	2.311789e+00	1.727413e+00	1.310930e+00
6.37	5.505019e+00	2.158542e+00	1.671492e+00	1.283121e+00
6.38	4.270999e+00	2.010459e+00	1.615046e+00	1.255564e+00
6.39	3.196035e+00	1.868990e+00	1.558531e+00	1.228419e+00
6.40	2.288127e+00	1.735409e+00	1.502458e+00	1.202302e+00
6.41	1.928002e+00	1.619773e+00	1.446312e+00	1.177046e+00
6.42	1.606477e+00	1.511691e+00	1.392637e+00	1.153015e+00
6.43	1.322493e+00	1.411463e+00	1.341430e+00	1.130039e+00
6.44	1.079215e+00	1.319859e+00	1.293040e+00	1.108170e+00
6.45	8.779854e-01	1.237405e+00	1.247897e+00	1.087576e+00
6.46	7.949095e-01	1.176735e+00	1.209401e+00	1.069405e+00
6.47	7.202926e-01	1.120595e+00	1.173220e+00	1.052300e+00
6.48	6.543186e-01	1.069446e+00	1.139818e+00	1.036285e+00
6.49	5.970159e-01	1.023345e+00	1.108369e+00	1.021445e+00
6.50	5.487011e-01	9.825042e-01	1.079957e+00	1.007840e+00
6.51	5.204065e-01	9.449477e-01	1.057013e+00	9.962725e-01
6.52	4.962923e-01	9.262298e-01	1.036030e+00	9.859112e-01
6.53	4.740894e-01	9.022907e-01	1.016336e+00	9.764560e-01
6.54	4.560884e-01	8.812734e-01	9.988069e-01	9.675664e-01
6.55	4.416340e-01	8.632269e-01	9.832293e-01	9.598671e-01
6.56	4.325433e-01	8.506100e-01	9.710730e-01	9.538152e-01
6.57	4.257668e-01	8.398637e-01	9.601120e-01	9.483929e-01
6.58	4.211324e-01	8.310109e-01	9.505458e-01	9.436839e-01
6.59	4.187597e-01	8.240764e-01	9.423399e-01	9.399140e-01
6.60	4.187131e-01	8.190698e-01	9.354356e-01	9.365235e-01
6.61	4.211516e-01	8.171896e-01	9.307310e-01	9.340665e-01
6.62	4.254396e-01	8.166291e-01	9.269685e-01	9.325266e-01
6.63	4.325294e-01	8.174648e-01	9.241263e-01	9.318637e-01
6.64	4.414054e-01	8.195687e-01	9.222293e-01	9.314799e-01
6.65	4.524868e-01	8.229719e-01	9.214839e-01	9.316932e-01
6.66	4.649881e-01	8.284055e-01	9.217358e-01	9.328275e-01
6.67	4.799605e-01	8.347810e-01	9.228741e-01	9.343301e-01
6.68	4.974368e-01	8.420211e-01	9.246606e-01	9.358903e-01
6.69	5.174832e-01	8.501434e-01	9.270899e-01	9.384601e-01
6.70	5.401469e-01	8.591181e-01	9.300855e-01	9.410916e-01
6.71	5.655034e-01	8.694088e-01	9.340865e-01	9.440583e-01
6.72	5.938621e-01	8.802320e-01	9.385711e-01	9.468189e-01
6.73	6.247021e-01	8.915611e-01	9.430584e-01	9.497355e-01
6.74	6.581792e-01	9.033604e-01	9.486205e-01	9.532602e-01
6.75	6.944064e-01	9.155935e-01	9.542078e-01	9.572008e-01
6.76	7.360036e-01	9.285935e-01	9.600691e-01	9.621853e-01
6.77	7.791341e-01	9.417112e-01	9.664266e-01	9.675270e-01
6.78	8.237639e-01	9.550123e-01	9.729803e-01	9.729312e-01
6.79	8.693598e-01	9.683478e-01	9.798238e-01	9.786541e-01
6.80	9.166659e-01	9.817121e-01	9.869066e-01	9.839846e-01
6.81	9.716944e-01	9.955676e-01	9.943241e-01	9.893857e-01
6.82	1.025275e+00	1.008821e+00	1.001972e+00	9.949288e-01
6.83	1.076291e+00	1.021913e+00	1.009621e+00	1.000662e+00
6.84	1.124905e+00	1.034799e+00	1.017316e+00	1.006456e+00
6.85	1.170931e+00	1.047229e+00	1.025090e+00	1.012360e+00
6.86	1.216646e+00	1.058852e+00	1.032750e+00	1.018282e+00
6.87	1.257219e+00	1.070332e+00	1.040455e+00	1.024290e+00
6.88	1.293470e+00	1.081056e+00	1.048144e+00	1.030338e+00
6.89	1.324967e+00	1.091485e+00	1.055791e+00	1.036411e+00
6.90	1.351448e+00	1.101560e+00	1.063398e+00	1.042671e+00
6.91	1.367213e+00	1.111993e+00	1.070836e+00	1.047166e+00
6.92	1.379748e+00	1.122345e+00	1.078162e+00	1.054710e+00
6.93	1.389224e+00	1.131590e+00	1.085557e+00	1.060839e+00
6.94	1.394739e+00	1.140092e+00	1.092768e+00	1.066950e+00
6.95	1.397011e+00	1.148450e+00	1.100576e+00	1.073054e+00
6.96	1.389941e+00	1.156015e+00	1.106725e+00	1.079098e+00
6.97	1.382050e+00	1.162677e+00	1.113547e+00	1.085172e+00
6.98	1.373033e+00	1.169127e+00	1.120218e+00	1.091211e+00
6.99	1.363135e+00	1.175274e+00	1.126787e+00	1.097703e+00
7.00	1.352382e+00	1.180849e+00	1.133215e+00	1.103186e+00
7.01	1.338728e+00	1.185990e+00	1.139394e+00	1.109084e+00
7.02	1.325058e+00	1.190913e+00	1.145528e+00	1.114944e+00
7.03	1.312135e+00	1.195696e+00	1.151543e+00	1.120773e+00
7.04	1.299743e+00	1.200059e+00	1.157387e+00	1.126623e+00
7.05	1.288193e+00	1.204291e+00	1.163328e+00	1.132456e+00
7.06	1.278302e+00	1.207896e+00	1.168900e+00	1.137935e+00
7.07	1.268789e+00	1.211387e+00	1.174384e+00	1.143549e+00
7.08	1.260182e+00	1.214998e+00	1.179776e+00	1.149200e+00
7.09	1.252631e+00	1.218528e+00	1.185061e+00	1.154728e+00
7.10	1.244395e+00	1.221922e+00	1.190184e+00	1.160233e+00
7.11	1.239400e+00	1.225220e+00	1.195235e+00	1.165688e+00
7.12	1.233522e+00	1.228550e+00	1.200136e+00	1.171055e+00
7.13	1.229518e+00	1.231837e+00	1.205047e+00	1.176424e+00
7.14	1.224246e+00	1.235205e+00	1.209998e+00	1.181756e+00
7.15	1.220838e+00	1.238422e+00	1.214795e+00	1.186935e+00
7.16	1.219476e+00	1.241550e+00	1.219483e+00	1.192109e+00
7.17	1.219328e+00	1.244517e+00	1.224133e+00	1.197419e+00
7.18	1.219801e+00	1.247715e+00	1.228736e+00	1.202462e+00
7.19	1.222079e+00	1.250868e+00	1.233257e+00	1.207561e+00
7.20	1.223745e+00	1.254041e+00	1.237781e+00	1.212649e+00
7.21	1.229249e+00	1.257184e+00	1.242235e+00	1.217765e+00
7.22	1.235173e+00	1.260363e+00	1.246753e+00	1.222797e+00
7.23	1.240863e+00	1.263854e+00	1.251172e+00	1.227833e+00
7.24	1.246704e+00	1.266940e+00	1.255599e+00	1.232866e+00
7.25	1.252395e+00	1.270339e+00	1.259982e+00	1.237860e+00
7.26	1.256445e+00	1.273999e+00	1.264313e+00	1.242803e+00
7.27	1.260961e+00	1.277695e+00	1.268680e+00	1.247710e+00
7.28	1.265268e+00	1.281378e+00	1.273032e+00	1.252618e+00
7.29	1.270018e+00	1.285057e+00	1.277410e+00	1.257491e+00
7.30	1.275626e+00	1.288748e+00	1.281720e+00	1.262370e+00
7.31	1.282045e+00	1.292288e+00	1.286062e+00	1.267210e+00
7.32	1.288342e+00	1.295923e+00	1.290418e+00	1.272113e+00
7.33	1.294349e+00	1.299663e+00	1.294752e+00	1.276958e+00
7.34	1.300368e+00	1.303449e+00	1.299107e+00	1.281736e+00
7.35	1.305861e+00	1.307324e+00	1.303457e+00	1.286825e+00
7.36	1.311587e+00	1.311622e+00	1.307818e+00	1.291414e+00
7.37	1.316914e+00	1.315887e+00	1.312204e+00	1.296313e+00
7.38	1.322095e+00	1.320191e+00	1.316610e+00	1.301133e+00
7.39	1.326484e+00	1.324349e+00	1.320979e+00	1.305997e+00
7.40	1.331816e+00	1.328685e+00	1.325373e+00	1.310752e+00
7.41	1.337145e+00	1.332407e+00	1.329916e+00	1.315518e+00
7.42	1.342489e+00	1.336420e+00	1.334397e+00	1.320297e+00
7.43	1.346868e+00	1.340514e+00	1.338843e+00	1.325158e+00
7.44	1.351040e+00	1.344792e+00	1.343319e+00	1.329977e+00
7.45	1.354898e+00	1.348942e+00	1.347699e+00	1.334813e+00
7.46	1.356765e+00	1.353548e+00	1.351591e+00	1.339778e+00
7.47	1.359180e+00	1.358241e+00	1.355673e+00	1.344634e+00
7.48	1.361608e+00	1.362708e+00	1.360022e+00	1.349503e+00
7.49	1.363375e+00	1.367158e+00	1.364397e+00	1.354308e+00
7.50	1.364968e+00	1.371566e+00	1.368843e+00	1.359015e+00
7.51	1.368924e+00	1.375778e+00	1.373768e+00	1.363350e+00
7.52	1.373423e+00	1.380168e+00	1.378624e+00	1.367867e+00
7.53	1.377359e+00	1.384549e+00	1.383422e+00	1.372457e+00
7.54	1.382479e+00	1.388856e+00	1.388305e+00	1.377165e+00
7.55	1.387274e+00	1.393299e+00	1.393075e+00	1.381985e+00
7.56	1.394172e+00	1.398042e+00	1.397847e+00	1.387269e+00
7.57	1.400521e+00	1.402787e+00	1.402429e+00	1.392513e+00
7.58	1.404766e+00	1.407307e+00	1.407085e+00	1.397716e+00
7.59	1.409693e+00	1.411865e+00	1.412153e+00	1.402864e+00
7.60	1.414881e+00	1.416558e+00	1.416918e+00	1.407962e+00
7.61	1.419551e+00	1.421138e+00	1.421605e+00	1.412907e+00
7.62	1.424158e+00	1.425728e+00	1.426029e+00	1.417819e+00
7.63	1.428280e+00	1.430325e+00	1.430859e+00	1.422791e+00
7.64	1.432305e+00	1.434835e+00	1.435628e+00	1.427694e+00
7.65	1.436198e+00	1.439541e+00	1.440486e+00	1.432669e+00
7.66	1.439621e+00	1.444015e+00	1.445317e+00	1.437732e+00
7.67	1.444006e+00	1.448635e+00	1.450126e+00	1.442684e+00
7.68	1.448065e+00	1.453314e+00	1.454952e+00	1.447707e+00
7.69	1.452039e+00	1.457937e+00	1.459720e+00	1.452815e+00
7.70	1.456218e+00	1.462551e+00	1.464449e+00	1.457779e+00
7.71	1.460263e+00	1.466986e+00	1.469136e+00	1.462824e+00
7.72	1.464498e+00	1.471490e+00	1.473852e+00	1.467483e+00
7.73	1.469105e+00	1.476077e+00	1.478587e+00	1.472926e+00
7.74	1.473668e+00	1.480720e+00	1.483329e+00	1.477981e+00
7.75	1.477982e+00	1.485397e+00	1.488174e+00	1.483015e+00
7.76	1.482282e+00	1.490305e+00	1.493279e+00	1.487972e+00
7.77	1.486223e+00	1.495159e+00	1.498313e+00	1.492983e+00
7.78	1.490000e+00	1.499988e+00	1.503293e+00	1.497870e+00
7.79	1.493852e+00	1.504818e+00	1.508270e+00	1.502884e+00
7.80	1.497380e+00	1.509569e+00	1.513237e+00	1.508154e+00
7.81	1.500690e+00	1.514108e+00	1.517727e+00	1.513352e+00
7.82	1.503788e+00	1.518676e+00	1.523151e+00	1.518557e+00
7.83	1.507997e+00	1.523312e+00	1.528074e+00	1.523748e+00
7.84	1.511808e+00	1.528055e+00	1.533072e+00	1.528945e+00
7.85	1.516081e+00	1.532765e+00	1.538074e+00	1.534113e+00
7.86	1.521306e+00	1.538264e+00	1.542698e+00	1.539272e+00
7.87	1.526522e+00	1.542710e+00	1.547866e+00	1.544480e+00
7.88	1.531665e+00	1.547736e+00	1.551877e+00	1.549675e+00
7.89	1.536853e+00	1.552666e+00	1.556044e+00	1.554818e+00
7.90	1.543129e+00	1.557581e+00	1.560258e+00	1.560029e+00
7.91	1.548290e+00	1.562514e+00	1.565796e+00	1.565317e+00
7.92	1.553070e+00	1.567302e+00	1.572185e+00	1.570616e+00
7.93	1.557811e+00	1.572394e+00	1.578675e+00	1.575822e+00
7.94	1.562537e+00	1.577277e+00	1.583178e+00	1.580972e+00
7.95	1.566907e+00	1.582128e+00	1.587448e+00	1.586137e+00
7.96	1.571625e+00	1.586756e+00	1.593180e+00	1.590754e+00
7.97	1.576176e+00	1.590978e+00	1.596623e+00	1.595516e+00
7.98	1.580769e+00	1.594480e+00	1.603449e+00	1.600449e+00
7.99	1.585278e+00	1.598471e+00	1.608557e+00	1.605489e+00
8.00	1.589854e+00	1.602998e+00	1.613688e+00	1.610664e+00


==> anc/Fig1_data/Fig1b_Pwave_SF.txt <==
# # Figure 1(b): P-wave spectral function for B_c states
# # Columns:
# # 1: sqrt(s) [GeV]
# # 2: sigma at T = 194 MeV [GeV^2]
# # 3: sigma at T = 258 MeV [GeV^2]
# # 4: sigma at T = 320 MeV [GeV^2]
# # 5: sigma at T = 400 MeV [GeV^2]
# 
5.50	1.361972e-06	3.375160e-05	1.276238e-04	3.130823e-04
5.51	1.517494e-06	3.627125e-05	1.358593e-04	3.317473e-04
5.52	1.658495e-06	3.889648e-05	1.445904e-04	3.515300e-04
5.53	1.794994e-06	4.167499e-05	1.538834e-04	3.724024e-04
5.54	1.932869e-06	4.463080e-05	1.637559e-04	3.945172e-04
5.55	2.081477e-06	4.780155e-05	1.742583e-04	4.180055e-04
5.56	2.291795e-06	5.134617e-05	1.855355e-04	4.429639e-04
5.57	2.510246e-06	5.510496e-05	1.974854e-04	4.693270e-04
5.58	2.741707e-06	5.910638e-05	2.101478e-04	4.971914e-04
5.59	2.992685e-06	6.338478e-05	2.235807e-04	5.266775e-04
5.60	3.263119e-06	6.797244e-05	2.379065e-04	5.579020e-04
5.61	3.605126e-06	7.300838e-05	2.532554e-04	5.910049e-04
5.62	3.951948e-06	7.835194e-05	2.694848e-04	6.260500e-04
5.63	4.302766e-06	8.405168e-05	2.866732e-04	6.631764e-04
5.64	4.678163e-06	9.012234e-05	3.048850e-04	7.024988e-04
5.65	5.083235e-06	9.664454e-05	3.242451e-04	7.441556e-04
5.66	5.593013e-06	1.038861e-04	3.451520e-04	7.884553e-04
5.67	6.121638e-06	1.114425e-04	3.672686e-04	8.352156e-04
5.68	6.674840e-06	1.195803e-04	3.906513e-04	8.848825e-04
5.69	7.263426e-06	1.281491e-04	4.138451e-04	9.369419e-04
5.70	7.903424e-06	1.373833e-04	4.420883e-04	9.924212e-04
5.71	8.701639e-06	1.474871e-04	4.704423e-04	1.051393e-03
5.72	9.515304e-06	1.582835e-04	5.005034e-04	1.113020e-03
5.73	1.036509e-05	1.698480e-04	5.324558e-04	1.179789e-03
5.74	1.126782e-05	1.820672e-04	5.664587e-04	1.249877e-03
5.75	1.224802e-05	1.952825e-04	6.023638e-04	1.323419e-03
5.76	1.346056e-05	2.097481e-04	6.409926e-04	1.401408e-03
5.77	1.471763e-05	2.250612e-04	6.816896e-04	1.483154e-03
5.78	1.603705e-05	2.413162e-04	7.249594e-04	1.569409e-03
5.79	1.746025e-05	2.586832e-04	7.710525e-04	1.662865e-03
5.80	1.899256e-05	2.773413e-04	8.202124e-04	1.760283e-03
5.81	2.084366e-05	2.975631e-04	8.716680e-04	1.864930e-03
5.82	2.277847e-05	3.192449e-04	9.271147e-04	1.976525e-03
5.83	2.485337e-05	3.424910e-04	9.860353e-04	2.094244e-03
5.84	2.706874e-05	3.674021e-04	1.048914e-03	2.219523e-03
5.85	2.946564e-05	3.941501e-04	1.116145e-03	2.352229e-03
5.86	3.232831e-05	4.230310e-04	1.187109e-03	2.491973e-03
5.87	3.533742e-05	4.538110e-04	1.262440e-03	2.639638e-03
5.88	3.852233e-05	4.866367e-04	1.342437e-03	2.795756e-03
5.89	4.195083e-05	5.216947e-04	1.427346e-03	2.960706e-03
5.90	4.566714e-05	5.593419e-04	1.517796e-03	3.136331e-03
5.91	5.004745e-05	5.997781e-04	1.614256e-03	3.322715e-03
5.92	5.466946e-05	6.435024e-04	1.716672e-03	3.519673e-03
5.93	5.961219e-05	6.900363e-04	1.825414e-03	3.728858e-03
5.94	6.495128e-05	7.398543e-04	1.940843e-03	3.950227e-03
5.95	7.077153e-05	7.933370e-04	2.063746e-03	4.184858e-03
5.96	7.744953e-05	8.509658e-04	2.194617e-03	4.433486e-03
5.97	8.459826e-05	9.126204e-04	2.333711e-03	4.696855e-03
5.98	9.226751e-05	9.786562e-04	2.481536e-03	4.976231e-03
5.99	1.006191e-04	1.049439e-03	2.639005e-03	5.272352e-03
6.00	1.097111e-04	1.125413e-03	2.806532e-03	5.585270e-03
6.01	1.201070e-04	1.207038e-03	2.984815e-03	5.919232e-03
6.02	1.312041e-04	1.294490e-03	3.174712e-03	6.272271e-03
6.03	1.431198e-04	1.388333e-03	3.376641e-03	6.646879e-03
6.04	1.559712e-04	1.489065e-03	3.591692e-03	7.044382e-03
6.05	1.700338e-04	1.597227e-03	3.820671e-03	7.465980e-03
6.06	1.859189e-04	1.713581e-03	4.063987e-03	7.911987e-03
6.07	2.030111e-04	1.838449e-03	4.323495e-03	8.385911e-03
6.08	2.215970e-04	1.972603e-03	4.599995e-03	8.889254e-03
6.09	2.418165e-04	2.116806e-03	4.894783e-03	9.423813e-03
6.10	2.638902e-04	2.271764e-03	5.209313e-03	9.991121e-03
6.11	2.885071e-04	2.437855e-03	5.542489e-03	1.058988e-02
6.12	3.151244e-04	2.616638e-03	5.898695e-03	1.122697e-02
6.13	3.440389e-04	2.809077e-03	6.279041e-03	1.190410e-02
6.14	3.755809e-04	3.016320e-03	6.685150e-03	1.262371e-02
6.15	4.100805e-04	3.239517e-03	7.118789e-03	1.338796e-02
6.16	4.485206e-04	3.477794e-03	7.577804e-03	1.419480e-02
6.17	4.903252e-04	3.735483e-03	8.069263e-03	1.505338e-02
6.18	5.359442e-04	4.014066e-03	8.594974e-03	1.596534e-02
6.19	5.858545e-04	4.314998e-03	9.157457e-03	1.693364e-02
6.20	6.405453e-04	4.639932e-03	9.758500e-03	1.795969e-02
6.21	7.006246e-04	4.985779e-03	1.039406e-02	1.902859e-02
6.22	7.663885e-04	5.361084e-03	1.107589e-02	2.016607e-02
6.23	8.385638e-04	5.768195e-03	1.180681e-02	2.137685e-02
6.24	9.179545e-04	6.209284e-03	1.258968e-02	2.266375e-02
6.25	1.005546e-03	6.686443e-03	1.342742e-02	2.403463e-02
6.26	1.101034e-03	7.192156e-03	1.431046e-02	2.549593e-02
6.27	1.206557e-03	7.744027e-03	1.526106e-02	2.705256e-02
6.28	1.323574e-03	8.345858e-03	1.628157e-02	2.870817e-02
6.29	1.452675e-03	9.000144e-03	1.737663e-02	3.046556e-02
6.30	1.595457e-03	9.710647e-03	1.854914e-02	3.232551e-02
6.31	1.749291e-03	1.046012e-02	1.978220e-02	3.426110e-02
6.32	1.921399e-03	1.128350e-02	2.111026e-02	3.631393e-02
6.33	2.113659e-03	1.218443e-02	2.253783e-02	3.848841e-02
6.34	2.328025e-03	1.316899e-02	2.406834e-02	4.078809e-02
6.35	2.566752e-03	1.424030e-02	2.570734e-02	4.322090e-02
6.36	2.817905e-03	1.536689e-02	2.743029e-02	4.576867e-02
6.37	3.104700e-03	1.660614e-02	2.928663e-02	4.845793e-02
6.38	3.427471e-03	1.797670e-02	3.127937e-02	5.129650e-02
6.39	3.793345e-03	1.947422e-02	3.341420e-02	5.428544e-02
6.40	4.205114e-03	2.110921e-02	3.569571e-02	5.743324e-02
6.41	4.631933e-03	2.282698e-02	3.809327e-02	6.074946e-02
6.42	5.131560e-03	2.471501e-02	4.067252e-02	6.421680e-02
6.43	5.709110e-03	2.680349e-02	4.342931e-02	6.785160e-02
6.44	6.370641e-03	2.909688e-02	4.636179e-02	7.165642e-02
6.45	7.123086e-03	3.159590e-02	4.949074e-02	7.563175e-02
6.46	7.864876e-03	3.418978e-02	5.278438e-02	7.977818e-02
6.47	8.764481e-03	3.708987e-02	5.629106e-02	8.410464e-02
6.48	9.833018e-03	4.027645e-02	6.001803e-02	8.859290e-02
6.49	1.108415e-02	4.375667e-02	6.396712e-02	9.325882e-02
6.50	1.253263e-02	4.754551e-02	6.814176e-02	9.809467e-02
6.51	1.387985e-02	5.157315e-02	7.255084e-02	1.031262e-01
6.52	1.560112e-02	5.601884e-02	7.718915e-02	1.083132e-01
6.53	1.772219e-02	6.078540e-02	8.205716e-02	1.136538e-01
6.54	2.027159e-02	6.592609e-02	8.716348e-02	1.191465e-01
6.55	2.327608e-02	7.145682e-02	9.250458e-02	1.211778e-01
6.56	2.588364e-02	7.744622e-02	9.812786e-02	1.305820e-01
6.57	2.943355e-02	8.379553e-02	1.039550e-01	1.365114e-01
6.58	3.397747e-02	9.052586e-02	1.099753e-01	1.426208e-01
6.59	3.955309e-02	9.762369e-02	1.161964e-01	1.486878e-01
6.60	4.627001e-02	1.050913e-01	1.226060e-01	1.549239e-01
6.61	5.256559e-02	1.132303e-01	1.293086e-01	1.612948e-01
6.62	6.086074e-02	1.215844e-01	1.361400e-01	1.677243e-01
6.63	7.128684e-02	1.301236e-01	1.430778e-01	1.742058e-01
6.64	8.385497e-02	1.388347e-01	1.501210e-01	1.807884e-01
6.65	9.868349e-02	1.477039e-01	1.572707e-01	1.872986e-01
6.66	1.184739e-01	1.567376e-01	1.645922e-01	1.939362e-01
6.67	1.394677e-01	1.664566e-01	1.719386e-01	2.006322e-01
6.68	1.615968e-01	1.756993e-01	1.792942e-01	2.071997e-01
6.69	1.846360e-01	1.847205e-01	1.866332e-01	2.138131e-01
6.70	2.088060e-01	1.936242e-01	1.939511e-01	2.205328e-01
6.71	2.423364e-01	2.024558e-01	2.013017e-01	2.269987e-01
6.72	2.723355e-01	2.109304e-01	2.085507e-01	2.334974e-01
6.73	2.985280e-01	2.190850e-01	2.157239e-01	2.399302e-01
6.74	3.205967e-01	2.268776e-01	2.234433e-01	2.462021e-01
6.75	3.383396e-01	2.342651e-01	2.297627e-01	2.526751e-01
6.76	3.458075e-01	2.410423e-01	2.365817e-01	2.590330e-01
6.77	3.507792e-01	2.474731e-01	2.436458e-01	2.653476e-01
6.78	3.532679e-01	2.535651e-01	2.497010e-01	2.716290e-01
6.79	3.531287e-01	2.593118e-01	2.562241e-01	2.778030e-01
6.80	3.504383e-01	2.647008e-01	2.626159e-01	2.837492e-01
6.81	3.397560e-01	2.700843e-01	2.686334e-01	2.897523e-01
6.82	3.292940e-01	2.740015e-01	2.746001e-01	2.956505e-01
6.83	3.190720e-01	2.783053e-01	2.806030e-01	3.014945e-01
6.84	3.092437e-01	2.823817e-01	2.861684e-01	3.072746e-01
6.85	3.003210e-01	2.862052e-01	2.921444e-01	3.130069e-01
6.86	2.917619e-01	2.899183e-01	2.972304e-01	3.186350e-01
6.87	2.838662e-01	2.930362e-01	3.025084e-01	3.242207e-01
6.88	2.767494e-01	2.965927e-01	3.077486e-01	3.297675e-01
6.89	2.706370e-01	2.996960e-01	3.128933e-01	3.352608e-01
6.90	2.654943e-01	3.031934e-01	3.179639e-01	3.407108e-01
6.91	2.621714e-01	3.064409e-01	3.229428e-01	3.461069e-01
6.92	2.595484e-01	3.096008e-01	3.278354e-01	3.514667e-01
6.93	2.576058e-01	3.129521e-01	3.326944e-01	3.567938e-01
6.94	2.563208e-01	3.162934e-01	3.375633e-01	3.621188e-01
6.95	2.557908e-01	3.197303e-01	3.422133e-01	3.673996e-01
6.96	2.566622e-01	3.235526e-01	3.471147e-01	3.726516e-01
6.97	2.580384e-01	3.268953e-01	3.518561e-01	3.779015e-01
6.98	2.599268e-01	3.305378e-01	3.565937e-01	3.831440e-01
6.99	2.623480e-01	3.342181e-01	3.613470e-01	3.883830e-01
7.00	2.653167e-01	3.379842e-01	3.661170e-01	3.936096e-01
7.01	2.692748e-01	3.419694e-01	3.708805e-01	3.988217e-01
7.02	2.736508e-01	3.460583e-01	3.756629e-01	4.040497e-01
7.03	2.782948e-01	3.502311e-01	3.804681e-01	4.093045e-01
7.04	2.833762e-01	3.545006e-01	3.852979e-01	4.145663e-01
7.05	2.889049e-01	3.589139e-01	3.901709e-01	4.198350e-01
7.06	2.950965e-01	3.634375e-01	3.950531e-01	4.251284e-01
7.07	3.016068e-01	3.681028e-01	4.000619e-01	4.304291e-01
7.08	3.082074e-01	3.727630e-01	4.050522e-01	4.357420e-01
7.09	3.150250e-01	3.776469e-01	4.100541e-01	4.411580e-01
7.10	3.219611e-01	3.825304e-01	4.151327e-01	4.464949e-01
7.11	3.292711e-01	3.876145e-01	4.202684e-01	4.519036e-01
7.12	3.367606e-01	3.927667e-01	4.254477e-01	4.573306e-01
7.13	3.439009e-01	3.980139e-01	4.306769e-01	4.630154e-01
7.14	3.510684e-01	4.033155e-01	4.359528e-01	4.682852e-01
7.15	3.583750e-01	4.088191e-01	4.412814e-01	4.738121e-01
7.16	3.653806e-01	4.142076e-01	4.466720e-01	4.793657e-01
7.17	3.726041e-01	4.188691e-01	4.526543e-01	4.847008e-01
7.18	3.797144e-01	4.247265e-01	4.575914e-01	4.903595e-01
7.19	3.868975e-01	4.303471e-01	4.631244e-01	4.960486e-01
7.20	3.938160e-01	4.367995e-01	4.687026e-01	5.019298e-01
7.21	4.014330e-01	4.426020e-01	4.743483e-01	5.077485e-01
7.22	4.089627e-01	4.484684e-01	4.800889e-01	5.135112e-01
7.23	4.164321e-01	4.543707e-01	4.857774e-01	5.193095e-01
7.24	4.238079e-01	4.603170e-01	4.915605e-01	5.251102e-01
7.25	4.302837e-01	4.662996e-01	4.975046e-01	5.310077e-01
7.26	4.366882e-01	4.723616e-01	5.032653e-01	5.369498e-01
7.27	4.434631e-01	4.784423e-01	5.091915e-01	5.428373e-01
7.28	4.494850e-01	4.846148e-01	5.151569e-01	5.488353e-01
7.29	4.555877e-01	4.907001e-01	5.211804e-01	5.548752e-01
7.30	4.616239e-01	4.968910e-01	5.272818e-01	5.609520e-01
7.31	4.675829e-01	5.030392e-01	5.338374e-01	5.670617e-01
7.32	4.734638e-01	5.092424e-01	5.394478e-01	5.732642e-01
7.33	4.792137e-01	5.156435e-01	5.455657e-01	5.794577e-01
7.34	4.850778e-01	5.217545e-01	5.522077e-01	5.856853e-01
7.35	4.909248e-01	5.280606e-01	5.584383e-01	5.919569e-01
7.36	4.965702e-01	5.344225e-01	5.644203e-01	5.982473e-01
7.37	5.022275e-01	5.407866e-01	5.707412e-01	6.045932e-01
7.38	5.076487e-01	5.471882e-01	5.771062e-01	6.109365e-01
7.39	5.132009e-01	5.535816e-01	5.834908e-01	6.173395e-01
7.40	5.190989e-01	5.599965e-01	5.899324e-01	6.237483e-01
7.41	5.252452e-01	5.663896e-01	5.965011e-01	6.302119e-01
7.42	5.306751e-01	5.728457e-01	6.029136e-01	6.367200e-01
7.43	5.367400e-01	5.792930e-01	6.094441e-01	6.432744e-01
7.44	5.424815e-01	5.857870e-01	6.160005e-01	6.498414e-01
7.45	5.484087e-01	5.922742e-01	6.225388e-01	6.564672e-01
7.46	5.531529e-01	5.988388e-01	6.291003e-01	6.630809e-01
7.47	5.586100e-01	6.054019e-01	6.357130e-01	6.697605e-01
7.48	5.642060e-01	6.119992e-01	6.423574e-01	6.764635e-01
7.49	5.700926e-01	6.185919e-01	6.490332e-01	6.832617e-01
7.50	5.758614e-01	6.252041e-01	6.557433e-01	6.899758e-01
7.51	5.819107e-01	6.319681e-01	6.625656e-01	6.966610e-01
7.52	5.880737e-01	6.383896e-01	6.695286e-01	7.033924e-01
7.53	5.942378e-01	6.452364e-01	6.761930e-01	7.102013e-01
7.54	6.008280e-01	6.519439e-01	6.829949e-01	7.169852e-01
7.55	6.068165e-01	6.586282e-01	6.900171e-01	7.238370e-01
7.56	6.142799e-01	6.653692e-01	6.968474e-01	7.308186e-01
7.57	6.209929e-01	6.718691e-01	7.037088e-01	7.378016e-01
7.58	6.274801e-01	6.789118e-01	7.106566e-01	7.448831e-01
7.59	6.339437e-01	6.858193e-01	7.176989e-01	7.519314e-01
7.60	6.401008e-01	6.926555e-01	7.246691e-01	7.590600e-01
7.61	6.472317e-01	6.995760e-01	7.314856e-01	7.660942e-01
7.62	6.538618e-01	7.064810e-01	7.385448e-01	7.731674e-01
7.63	6.603329e-01	7.133596e-01	7.456696e-01	7.802619e-01
7.64	6.669071e-01	7.202729e-01	7.529190e-01	7.873109e-01
7.65	6.734240e-01	7.272310e-01	7.600173e-01	7.945579e-01
7.66	6.796863e-01	7.340829e-01	7.672309e-01	8.017364e-01
7.67	6.861739e-01	7.411833e-01	7.743983e-01	8.089501e-01
7.68	6.930870e-01	7.482048e-01	7.817193e-01	8.161788e-01
7.69	6.998635e-01	7.552709e-01	7.887563e-01	8.234351e-01
7.70	7.066986e-01	7.623545e-01	7.959764e-01	8.306523e-01
7.71	7.135154e-01	7.694183e-01	8.032668e-01	8.379677e-01
7.72	7.203342e-01	7.768189e-01	8.106042e-01	8.452754e-01
7.73	7.274459e-01	7.835539e-01	8.177552e-01	8.526318e-01
7.74	7.345900e-01	7.911680e-01	8.250708e-01	8.599668e-01
7.75	7.409496e-01	7.979773e-01	8.324104e-01	8.673479e-01
7.76	7.478785e-01	8.050085e-01	8.397746e-01	8.747508e-01
7.77	7.548002e-01	8.122615e-01	8.471683e-01	8.821834e-01
7.78	7.617223e-01	8.196391e-01	8.545748e-01	8.896419e-01
7.79	7.684985e-01	8.267805e-01	8.620056e-01	8.971195e-01
7.80	7.753183e-01	8.341637e-01	8.694361e-01	9.046117e-01
7.81	7.821453e-01	8.413914e-01	8.770928e-01	9.121442e-01
7.82	7.893035e-01	8.487051e-01	8.843796e-01	9.194047e-01
7.83	7.957566e-01	8.560677e-01	8.918972e-01	9.272807e-01
7.84	8.027307e-01	8.635718e-01	8.995728e-01	9.348832e-01
7.85	8.098797e-01	8.713182e-01	9.070642e-01	9.425022e-01
7.86	8.171561e-01	8.787683e-01	9.146956e-01	9.500183e-01
7.87	8.245986e-01	8.862478e-01	9.222739e-01	9.576715e-01
7.88	8.319637e-01	8.938553e-01	9.296659e-01	9.653521e-01
7.89	8.395293e-01	9.011641e-01	9.373380e-01	9.730544e-01
7.90	8.475873e-01	9.089839e-01	9.449713e-01	9.807625e-01
7.91	8.546283e-01	9.166564e-01	9.527202e-01	9.885497e-01
7.92	8.619583e-01	9.240580e-01	9.602248e-01	9.963207e-01
7.93	8.692503e-01	9.314963e-01	9.685408e-01	1.004104e+00
7.94	8.766766e-01	9.391868e-01	9.761966e-01	1.011897e+00
7.95	8.843087e-01	9.467026e-01	9.838709e-01	1.018642e+00
7.96	8.911923e-01	9.545094e-01	9.916323e-01	1.027448e+00
7.97	8.986864e-01	9.622781e-01	9.993937e-01	1.035269e+00
7.98	9.060924e-01	9.696240e-01	1.007697e+00	1.042997e+00
7.99	9.138957e-01	9.773923e-01	1.015182e+00	1.050847e+00
8.00	9.211083e-01	9.851393e-01	1.022999e+00	1.058642e+00


==> anc/Fig1_data/README_Fig1_data.txt <==
Figure 1 data files

This directory contains the numerical data used to generate Fig. 1
of the manuscript.

Files:
- Fig1a_Swave_SF.txt
  S-wave spectral function sigma(sqrt(s)) at T = 194, 258, 320, 400 MeV.

- Fig1b_Pwave_SF.txt
  P-wave spectral function sigma(sqrt(s)) at T = 194, 258, 320, 400 MeV.

- Fig1_vacuum_poles.txt
  Vacuum pole positions for 1S, 2S, 1P, and 2P states.

All energies are given in GeV and sigma is given in GeV^2.


==> anc/Fig2_data/Fig2a_quark_masses.txt <==
# # Figure 2(a): Temperature-dependent heavy-quark masses
# # Columns:
# # 1: T [MeV]
# # 2: charm quark mass m_c(T) [GeV]
# # 3: bottom quark mass m_b(T) [GeV]
# 
0.00	1.864830e+00	5.279650e+00
180.00	1.864830e+00	5.279650e+00
194.00	1.843616e+00	5.241616e+00
258.00	1.694238e+00	5.092238e+00
320.00	1.594636e+00	4.992636e+00
400.00	1.479250e+00	4.877250e+00


==> anc/Fig2_data/Fig2b_Bc_1P_binding.txt <==
# # Figure 2(b): Binding energy of B_c(1P)
# # Columns:
# # 1: T [MeV]
# # 2: E_B(B_c(1P)) [GeV]
# 
0.00	3.961000e-01
180.00	3.961000e-01
194.00	3.024000e-01
258.00	0.000000e+00


==> anc/Fig2_data/Fig2b_Bc_1S_binding.txt <==
# # Figure 2(b): Binding energy of B_c(1S)
# # Columns:
# # 1: T [MeV]
# # 2: E_B(B_c(1S)) [GeV]
# 
0.00	8.331000e-01
180.00	8.331000e-01
194.00	7.366000e-01
258.00	4.552000e-01
320.00	2.678000e-01
400.00	6.150000e-02


==> anc/Fig2_data/Fig2b_quarkonia_binding.txt <==
# # Figure 2(b): Binding energies of quarkonia
# # Columns:
# # 1: T [MeV]
# # 2: E_B(J/psi) [GeV]
# # 3: E_B(chi_c) [GeV]
# # 4: E_B(Upsilon) [GeV]
# # 5: E_B(chi_b) [GeV]
# 
0.00	6.896600e-01	2.796600e-01	1.069300e+00	6.893000e-01
180.00	6.896600e-01	2.796600e-01	1.069300e+00	6.893000e-01
194.00	5.872325e-01	8.723255e-02	9.732325e-01	5.832325e-01
258.00	3.084763e-01	0.000000e+00	7.144763e-01	2.844763e-01
320.00	8.927291e-02	0.000000e+00	5.352729e-01	4.527291e-02
400.00	0.000000e+00	0.000000e+00	3.445002e-01	0.000000e+00


==> anc/Fig2_data/README_Fig2_data.txt <==
Figure 2 data files

This directory contains the numerical data used to generate Fig. 2
of the manuscript.

Files:
- Fig2a_quark_masses.txt
  Temperature-dependent effective charm and bottom quark masses.

- Fig2b_quarkonia_binding.txt
  Binding energies of J/psi, chi_c, Upsilon, and chi_b states.

- Fig2b_Bc_1S_binding.txt
  Binding energy of the B_c(1S) state.

- Fig2b_Bc_1P_binding.txt
  Binding energy of the B_c(1P) state (available at low temperatures).

All temperatures are given in MeV and all energies are given in GeV.


==> anc/Fig3_data/Fig3a_rate_vs_p.txt <==
# # Figure 3(a): Momentum-dependent dissociation rates
# # Columns:
# # 1: p [GeV/c]
# # 2: Gamma(1S, T = 180 MeV) [MeV]
# # 3: Gamma(1P, T = 180 MeV) [MeV]
# # 4: Gamma(1S, T = 220 MeV) [MeV]
# # 5: Gamma(1P, T = 220 MeV) [MeV]
# # 6: Gamma(1S, T = 300 MeV) [MeV]
# # 7: Gamma(1P, T = 300 MeV) [MeV]
# 
0.00	4.873336e-01	7.054700e+00	5.622482e+00	5.338804e+01	5.014210e+01	1.352681e+02
0.20	5.001107e-01	7.145365e+00	5.733195e+00	5.350960e+01	5.042285e+01	1.353077e+02
0.40	5.424578e-01	7.415075e+00	6.065614e+00	5.386761e+01	5.124191e+01	1.354263e+02
0.60	6.272684e-01	7.856126e+00	6.617474e+00	5.444441e+01	5.253700e+01	1.356208e+02
0.80	7.714551e-01	8.456990e+00	7.381545e+00	5.521279e+01	5.421915e+01	1.358873e+02
1.00	9.925616e-01	9.201637e+00	8.343318e+00	5.614005e+01	5.619062e+01	1.362213e+02
1.20	1.303415e+00	1.007154e+01	9.480075e+00	5.719214e+01	5.835746e+01	1.366178e+02
1.40	1.711758e+00	1.104649e+01	1.076406e+01	5.833625e+01	6.063951e+01	1.370713e+02
1.60	2.218260e+00	1.210597e+01	1.216470e+01	5.954250e+01	6.297265e+01	1.375757e+02
1.80	2.818530e+00	1.323052e+01	1.365264e+01	6.078606e+01	6.530921e+01	1.381245e+02
2.00	3.504579e+00	1.440212e+01	1.520053e+01	6.204637e+01	6.761425e+01	1.387124e+02
2.20	4.265369e+00	1.560489e+01	1.678473e+01	6.330744e+01	6.986566e+01	1.393338e+02
2.40	5.089657e+00	1.682481e+01	1.838504e+01	6.455720e+01	7.204822e+01	1.399836e+02
2.60	5.965291e+00	1.805061e+01	1.998499e+01	6.578694e+01	7.415398e+01	1.406568e+02
2.80	6.881596e+00	1.927287e+01	2.157241e+01	6.699010e+01	7.617848e+01	1.413487e+02
3.00	7.827743e+00	2.048380e+01	2.313668e+01	6.816272e+01	7.812061e+01	1.420560e+02
3.20	8.794778e+00	2.167764e+01	2.467045e+01	6.930046e+01	7.998038e+01	1.427744e+02
3.40	9.774992e+00	2.284983e+01	2.616862e+01	7.040564e+01	8.176140e+01	1.435010e+02
3.60	1.076088e+01	2.399700e+01	2.762691e+01	7.147426e+01	8.346397e+01	1.442319e+02
3.80	1.174698e+01	2.511638e+01	2.904312e+01	7.250880e+01	8.509797e+01	1.449645e+02
4.00	1.272795e+01	2.620673e+01	3.041570e+01	7.350853e+01	8.665906e+01	1.456952e+02
4.20	1.370041e+01	2.726658e+01	3.174369e+01	7.447566e+01	8.815028e+01	1.464219e+02
4.40	1.466049e+01	2.829589e+01	3.302745e+01	7.540435e+01	8.958684e+01	1.471424e+02
4.60	1.560569e+01	2.929409e+01	3.426700e+01	7.631021e+01	9.096741e+01	1.478549e+02
4.80	1.653397e+01	3.026145e+01	3.546309e+01	7.718644e+01	9.229215e+01	1.485582e+02
5.00	1.744380e+01	3.119860e+01	3.661708e+01	7.802721e+01	9.355875e+01	1.492506e+02
5.20	1.833357e+01	3.210581e+01	3.772968e+01	7.885159e+01	9.478811e+01	1.499311e+02
5.40	1.920283e+01	3.298388e+01	3.880290e+01	7.963982e+01	9.595935e+01	1.505984e+02
5.60	2.005100e+01	3.383385e+01	3.983758e+01	8.041377e+01	9.710260e+01	1.512522e+02
5.80	2.087739e+01	3.465642e+01	4.083487e+01	8.115514e+01	9.818980e+01	1.518915e+02
6.00	2.168211e+01	3.545248e+01	4.179752e+01	8.187114e+01	9.925181e+01	1.525162e+02
6.20	2.246512e+01	3.622294e+01	4.272487e+01	8.257532e+01	1.002739e+02	1.531257e+02
6.40	2.322641e+01	3.696902e+01	4.362053e+01	8.325267e+01	1.012556e+02	1.537202e+02
6.60	2.396650e+01	3.769160e+01	4.448582e+01	8.390811e+01	1.022221e+02	1.542989e+02
6.80	2.468570e+01	3.839197e+01	4.532203e+01	8.455923e+01	1.031488e+02	1.548622e+02
7.00	2.538413e+01	3.907071e+01	4.612707e+01	8.518188e+01	1.040405e+02	1.554099e+02
7.20	2.606258e+01	3.972742e+01	4.690871e+01	8.578548e+01	1.049214e+02	1.559420e+02
7.40	2.672120e+01	4.036666e+01	4.766131e+01	8.638559e+01	1.057694e+02	1.564589e+02
7.60	2.736078e+01	4.098443e+01	4.839378e+01	8.695635e+01	1.065856e+02	1.569606e+02
7.80	2.798170e+01	4.158764e+01	4.909840e+01	8.751413e+01	1.073803e+02	1.574475e+02
8.00	2.858490e+01	4.217050e+01	4.978730e+01	8.805586e+01	1.081548e+02	1.579199e+02
8.20	2.917073e+01	4.273921e+01	5.044902e+01	8.859872e+01	1.089062e+02	1.583780e+02
8.40	2.973975e+01	4.329051e+01	5.109722e+01	8.911335e+01	1.096369e+02	1.588223e+02
8.60	3.029227e+01	4.382569e+01	5.172220e+01	8.961803e+01	1.103525e+02	1.592532e+02
8.80	3.082866e+01	4.435167e+01	5.232723e+01	9.010799e+01	1.110532e+02	1.596710e+02
9.00	3.135049e+01	4.485994e+01	5.292295e+01	9.059130e+01	1.117296e+02	1.600762e+02
9.20	3.185765e+01	4.535312e+01	5.349674e+01	9.106905e+01	1.123912e+02	1.604689e+02
9.40	3.234996e+01	4.584315e+01	5.404963e+01	9.152622e+01	1.130406e+02	1.608497e+02
9.60	3.282970e+01	4.631303e+01	5.460215e+01	9.197502e+01	1.136787e+02	1.612191e+02
9.80	3.329526e+01	4.677239e+01	5.512986e+01	9.241220e+01	1.142960e+02	1.615770e+02
10.00	3.374942e+01	4.722887e+01	5.564622e+01	9.284502e+01	1.148997e+02	1.619241e+02
10.20	3.419034e+01	4.766682e+01	5.614964e+01	9.326339e+01	1.154914e+02	1.622608e+02
10.40	3.461913e+01	4.809808e+01	5.664883e+01	9.367287e+01	1.160708e+02	1.625874e+02
10.60	3.503922e+01	4.851778e+01	5.712709e+01	9.407434e+01	1.166419e+02	1.629041e+02
10.80	3.544588e+01	4.893473e+01	5.759812e+01	9.447046e+01	1.172051e+02	1.632112e+02
11.00	3.584499e+01	4.933655e+01	5.805698e+01	9.485476e+01	1.177504e+02	1.635092e+02
11.20	3.623201e+01	4.973472e+01	5.851313e+01	9.523781e+01	1.182795e+02	1.637984e+02
11.40	3.660874e+01	5.012093e+01	5.895539e+01	9.560882e+01	1.188052e+02	1.640790e+02
11.60	3.697945e+01	5.050664e+01	5.938435e+01	9.597223e+01	1.193170e+02	1.643514e+02
11.80	3.733882e+01	5.087693e+01	5.980680e+01	9.632861e+01	1.198270e+02	1.646159e+02
12.00	3.768776e+01	5.124417e+01	6.021853e+01	9.668110e+01	1.203315e+02	1.648727e+02
12.20	3.803063e+01	5.160207e+01	6.062761e+01	9.702813e+01	1.208210e+02	1.651224e+02
12.40	3.836797e+01	5.195369e+01	6.102457e+01	9.736626e+01	1.213022e+02	1.653648e+02
12.60	3.869525e+01	5.230654e+01	6.141606e+01	9.770312e+01	1.217752e+02	1.656004e+02
12.80	3.901462e+01	5.265291e+01	6.179834e+01	9.803002e+01	1.222445e+02	1.658296e+02
13.00	3.932607e+01	5.298765e+01	6.217233e+01	9.835117e+01	1.227035e+02	1.660525e+02
13.20	3.963682e+01	5.331681e+01	6.254607e+01	9.866678e+01	1.231552e+02	1.662693e+02
13.40	3.993634e+01	5.364005e+01	6.291974e+01	9.897687e+01	1.235998e+02	1.664802e+02
13.60	4.022884e+01	5.395890e+01	6.327892e+01	9.928198e+01	1.240374e+02	1.666856e+02
13.80	4.051668e+01	5.427767e+01	6.363092e+01	9.958560e+01	1.244697e+02	1.668855e+02
14.00	4.079703e+01	5.459869e+01	6.397719e+01	9.988405e+01	1.248957e+02	1.670803e+02
14.20	4.107807e+01	5.490448e+01	6.432266e+01	1.001755e+02	1.253156e+02	1.672701e+02
14.40	4.135019e+01	5.520590e+01	6.465949e+01	1.004667e+02	1.257296e+02	1.674551e+02
14.60	4.161584e+01	5.550445e+01	6.499087e+01	1.007489e+02	1.261379e+02	1.676353e+02
14.80	4.187531e+01	5.580219e+01	6.532853e+01	1.010274e+02	1.265405e+02	1.678112e+02
15.00	4.212996e+01	5.609194e+01	6.565412e+01	1.013015e+02	1.269300e+02	1.679828e+02
15.20	4.238033e+01	5.638032e+01	6.597225e+01	1.015716e+02	1.273216e+02	1.681502e+02
15.40	4.263303e+01	5.667171e+01	6.628618e+01	1.018378e+02	1.277091e+02	1.683135e+02
15.60	4.287500e+01	5.695092e+01	6.660473e+01	1.020991e+02	1.280913e+02	1.684731e+02
15.80	4.311246e+01	5.722671e+01	6.691097e+01	1.023575e+02	1.284685e+02	1.686288e+02
16.00	4.334583e+01	5.749915e+01	6.720040e+01	1.026120e+02	1.288409e+02	1.687810e+02
16.20	4.357981e+01	5.776370e+01	6.749909e+01	1.028683e+02	1.292088e+02	1.689298e+02
16.40	4.380625e+01	5.803004e+01	6.779748e+01	1.031164e+02	1.295724e+02	1.690753e+02
16.60	4.403564e+01	5.829571e+01	6.810069e+01	1.033577e+02	1.299314e+02	1.692175e+02
16.80	4.425495e+01	5.855618e+01	6.838969e+01	1.036032e+02	1.302861e+02	1.693566e+02
17.00	4.447098e+01	5.881373e+01	6.868103e+01	1.038416e+02	1.306365e+02	1.694927e+02
17.20	4.468531e+01	5.907778e+01	6.896057e+01	1.040770e+02	1.309827e+02	1.696259e+02
17.40	4.489856e+01	5.933055e+01	6.924018e+01	1.043091e+02	1.313182e+02	1.697562e+02
17.60	4.510497e+01	5.958039e+01	6.951683e+01	1.045382e+02	1.316572e+02	1.698840e+02
17.80	4.530872e+01	5.983024e+01	6.978811e+01	1.047643e+02	1.319918e+02	1.700091e+02
18.00	4.551705e+01	6.007518e+01	7.006278e+01	1.049876e+02	1.323243e+02	1.701317e+02
18.20	4.571567e+01	6.031781e+01	7.033082e+01	1.052080e+02	1.326520e+02	1.702518e+02
18.40	4.591154e+01	6.056067e+01	7.059549e+01	1.054256e+02	1.329763e+02	1.703697e+02
18.60	4.611142e+01	6.079854e+01	7.086271e+01	1.056404e+02	1.333022e+02	1.704851e+02
18.80	4.630270e+01	6.103243e+01	7.113015e+01	1.058525e+02	1.336195e+02	1.705985e+02
19.00	4.649159e+01	6.126594e+01	7.138973e+01	1.060627e+02	1.339335e+02	1.707097e+02
19.20	4.667805e+01	6.150639e+01	7.164705e+01	1.062747e+02	1.342441e+02	1.708188e+02
19.40	4.686230e+01	6.173607e+01	7.190199e+01	1.064795e+02	1.345516e+02	1.709260e+02
19.60	4.703693e+01	6.196823e+01	7.215473e+01	1.066832e+02	1.348558e+02	1.710312e+02
19.80	4.722465e+01	6.219379e+01	7.240534e+01	1.068832e+02	1.351576e+02	1.711346e+02
20.00	4.740712e+01	6.241744e+01	7.265680e+01	1.070810e+02	1.354556e+02	1.712361e+02
20.20	4.758796e+01	6.263914e+01	7.290342e+01	1.072765e+02	1.357505e+02	1.713360e+02
20.40	4.776270e+01	6.286147e+01	7.314782e+01	1.074695e+02	1.360422e+02	1.714341e+02
20.60	4.793563e+01	6.307948e+01	7.339017e+01	1.076605e+02	1.363318e+02	1.715306e+02
20.80	4.810669e+01	6.329557e+01	7.363017e+01	1.078493e+02	1.366140e+02	1.716255e+02
21.00	4.827591e+01	6.350988e+01	7.387977e+01	1.080358e+02	1.368999e+02	1.717188e+02
21.20	4.844345e+01	6.372232e+01	7.411784e+01	1.082202e+02	1.371812e+02	1.718107e+02
21.40	4.860941e+01	6.393281e+01	7.435417e+01	1.084025e+02	1.374603e+02	1.719011e+02
21.60	4.877821e+01	6.414088e+01	7.458880e+01	1.085828e+02	1.377364e+02	1.719901e+02
21.80	4.894957e+01	6.435788e+01	7.482169e+01	1.087610e+02	1.380098e+02	1.720777e+02
22.00	4.911393e+01	6.456442e+01	7.505299e+01	1.089371e+02	1.382805e+02	1.721640e+02
22.20	4.927314e+01	6.476961e+01	7.528265e+01	1.091114e+02	1.385488e+02	1.722490e+02
22.40	4.943222e+01	6.497308e+01	7.550997e+01	1.092847e+02	1.388146e+02	1.723328e+02
22.60	4.958993e+01	6.517502e+01	7.573919e+01	1.094551e+02	1.390779e+02	1.724153e+02
22.80	4.974499e+01	6.537550e+01	7.596396e+01	1.096237e+02	1.393389e+02	1.724967e+02
23.00	4.990022e+01	6.557704e+01	7.618132e+01	1.097902e+02	1.395974e+02	1.725769e+02
23.20	5.005403e+01	6.577465e+01	7.640302e+01	1.099528e+02	1.398537e+02	1.726560e+02
23.40	5.020668e+01	6.597076e+01	7.662311e+01	1.101180e+02	1.401075e+02	1.727339e+02
23.60	5.036259e+01	6.616546e+01	7.684381e+01	1.102797e+02	1.403592e+02	1.728109e+02
23.80	5.051328e+01	6.635873e+01	7.706087e+01	1.104397e+02	1.406085e+02	1.728867e+02
24.00	5.066268e+01	6.655059e+01	7.728344e+01	1.105979e+02	1.408557e+02	1.729617e+02
24.20	5.081334e+01	6.674109e+01	7.749885e+01	1.107548e+02	1.411007e+02	1.730356e+02
24.40	5.096979e+01	6.693454e+01	7.771291e+01	1.109095e+02	1.413435e+02	1.731085e+02
24.60	5.111627e+01	6.712217e+01	7.792573e+01	1.110636e+02	1.415829e+02	1.731806e+02
24.80	5.126174e+01	6.730943e+01	7.813726e+01	1.112152e+02	1.418215e+02	1.732518e+02
25.00	5.140621e+01	6.749514e+01	7.834755e+01	1.113649e+02	1.420512e+02	1.733220e+02
25.20	5.154113e+01	6.767951e+01	7.855655e+01	1.115131e+02	1.422852e+02	1.733915e+02
25.40	5.168376e+01	6.786272e+01	7.876714e+01	1.116616e+02	1.425171e+02	1.734600e+02
25.60	5.182561e+01	6.804461e+01	7.897378e+01	1.118065e+02	1.427472e+02	1.735277e+02
25.80	5.196673e+01	6.822544e+01	7.917921e+01	1.119499e+02	1.429751e+02	1.735947e+02
26.00	5.211157e+01	6.840479e+01	7.938347e+01	1.120945e+02	1.432012e+02	1.736609e+02
26.20	5.225110e+01	6.858309e+01	7.958660e+01	1.122350e+02	1.434253e+02	1.737263e+02
26.40	5.238972e+01	6.876028e+01	7.978853e+01	1.123739e+02	1.436475e+02	1.737909e+02
26.60	5.253021e+01	6.893630e+01	7.999588e+01	1.125113e+02	1.438679e+02	1.738549e+02
26.80	5.266746e+01	6.911116e+01	8.019555e+01	1.126475e+02	1.440863e+02	1.739181e+02
27.00	5.280386e+01	6.928486e+01	8.039419e+01	1.127855e+02	1.443029e+02	1.739806e+02
27.20	5.293950e+01	6.945742e+01	8.059161e+01	1.129200e+02	1.445176e+02	1.740425e+02
27.40	5.308298e+01	6.962881e+01	8.078847e+01	1.130520e+02	1.447306e+02	1.741037e+02
27.60	5.321734e+01	6.979917e+01	8.098332e+01	1.131826e+02	1.449418e+02	1.741643e+02
27.80	5.335098e+01	6.997275e+01	8.118513e+01	1.133119e+02	1.451512e+02	1.742242e+02
28.00	5.348565e+01	7.014096e+01	8.137872e+01	1.134434e+02	1.453588e+02	1.742835e+02
28.20	5.361789e+01	7.030814e+01	8.157134e+01	1.135726e+02	1.455648e+02	1.743421e+02
28.40	5.374952e+01	7.047406e+01	8.176581e+01	1.136983e+02	1.457691e+02	1.744002e+02
28.60	5.388525e+01	7.064441e+01	8.195636e+01	1.138224e+02	1.459717e+02	1.744577e+02
28.80	5.401576e+01	7.080877e+01	8.214581e+01	1.139457e+02	1.461726e+02	1.745147e+02
29.00	5.414251e+01	7.097207e+01	8.233419e+01	1.140674e+02	1.463719e+02	1.745710e+02
29.20	5.427166e+01	7.113434e+01	8.252245e+01	1.141916e+02	1.465694e+02	1.746269e+02
29.40	5.440020e+01	7.129566e+01	8.270914e+01	1.143127e+02	1.467654e+02	1.746822e+02
29.60	5.453078e+01	7.145815e+01	8.289483e+01	1.144319e+02	1.469597e+02	1.747369e+02
29.80	5.465830e+01	7.161743e+01	8.307947e+01	1.145497e+02	1.471518e+02	1.747912e+02
30.00	5.478283e+01	7.177663e+01	8.326288e+01	1.146661e+02	1.473431e+02	1.748449e+02
30.20	5.490903e+01	7.193414e+01	8.344548e+01	1.147816e+02	1.475327e+02	1.748982e+02
30.40	5.503462e+01	7.209049e+01	8.362799e+01	1.148957e+02	1.477195e+02	1.749510e+02
30.60	5.515956e+01	7.224597e+01	8.380913e+01	1.150120e+02	1.479061e+02	1.750032e+02
30.80	5.528349e+01	7.240050e+01	8.398933e+01	1.151264e+02	1.480916e+02	1.750550e+02
31.00	5.541280e+01	7.255405e+01	8.416865e+01	1.152387e+02	1.482740e+02	1.751064e+02
31.20	5.553698e+01	7.270657e+01	8.434699e+01	1.153489e+02	1.484562e+02	1.751573e+02
31.40	5.566060e+01	7.285829e+01	8.452438e+01	1.154583e+02	1.486372e+02	1.752077e+02
31.60	5.578381e+01	7.301339e+01	8.470089e+01	1.155661e+02	1.488164e+02	1.752578e+02
31.80	5.591131e+01	7.316331e+01	8.487647e+01	1.156727e+02	1.489941e+02	1.753073e+02
32.00	5.603372e+01	7.331229e+01	8.505104e+01	1.157783e+02	1.491712e+02	1.753565e+02
32.20	5.615562e+01	7.346033e+01	8.521281e+01	1.158903e+02	1.493459e+02	1.754052e+02
32.40	5.627701e+01	7.360752e+01	8.539251e+01	1.159969e+02	1.495193e+02	1.754535e+02
32.60	5.639801e+01	7.375390e+01	8.556462e+01	1.161003e+02	1.496913e+02	1.755015e+02
32.80	5.651859e+01	7.389932e+01	8.573583e+01	1.162023e+02	1.498632e+02	1.755490e+02
33.00	5.663874e+01	7.404595e+01	8.590617e+01	1.163031e+02	1.500325e+02	1.755962e+02
33.20	5.675855e+01	7.418959e+01	8.607565e+01	1.164029e+02	1.502004e+02	1.756429e+02
33.40	5.688039e+01	7.433235e+01	8.624428e+01	1.165047e+02	1.503669e+02	1.756893e+02
33.60	5.699936e+01	7.448000e+01	8.641301e+01	1.166023e+02	1.505337e+02	1.757353e+02
33.80	5.711784e+01	7.462128e+01	8.658011e+01	1.166993e+02	1.506980e+02	1.757810e+02
34.00	5.723594e+01	7.476156e+01	8.674641e+01	1.167956e+02	1.508608e+02	1.758263e+02
34.20	5.735362e+01	7.490112e+01	8.691181e+01	1.169013e+02	1.510221e+02	1.758712e+02
34.40	5.747086e+01	7.504091e+01	8.707644e+01	1.169960e+02	1.511823e+02	1.759158e+02
34.60	5.758871e+01	7.517545e+01	8.724020e+01	1.170898e+02	1.513426e+02	1.759600e+02
34.80	5.770512e+01	7.531280e+01	8.740306e+01	1.171858e+02	1.515013e+02	1.760040e+02
35.00	5.782107e+01	7.544932e+01	8.756507e+01	1.172778e+02	1.516581e+02	1.760475e+02


==> anc/Fig3_data/Fig3b_rate_vs_T_p0.txt <==
# # Figure 3(b): Temperature-dependent dissociation rates at p = 0
# # Columns:
# # 1: T [MeV]
# # 2: Gamma(1S, p = 0) [MeV]
# # 3: Gamma(1P, p = 0) [MeV]
# 
170.00	3.456363e-01	5.765668e+00
175.00	4.117120e-01	6.383637e+00
180.00	4.867100e-01	7.041057e+00
185.00	7.706792e-01	1.115703e+01
190.00	1.193942e+00	1.707904e+01
195.00	1.758262e+00	2.430195e+01
200.00	2.267592e+00	2.900073e+01
205.00	2.890323e+00	3.425039e+01
210.00	3.643488e+00	4.005515e+01
215.00	4.544337e+00	4.641048e+01
220.00	5.622482e+00	5.338804e+01
225.00	6.894410e+00	6.092040e+01
230.00	8.379552e+00	6.894780e+01
235.00	1.009880e+01	7.741237e+01
240.00	1.207407e+01	8.623420e+01
245.00	1.431834e+01	9.525700e+01
250.00	1.684341e+01	1.042904e+02
255.00	1.967713e+01	1.131736e+02
260.00	2.256439e+01	1.190837e+02
265.00	2.528460e+01	1.211356e+02
270.00	2.820837e+01	1.231785e+02
275.00	3.133978e+01	1.252156e+02
280.00	3.468032e+01	1.272440e+02
285.00	3.823096e+01	1.292631e+02
290.00	4.199239e+01	1.312736e+02
295.00	4.596307e+01	1.332751e+02
300.00	5.014210e+01	1.352681e+02
305.00	5.452641e+01	1.372519e+02
310.00	5.911258e+01	1.392272e+02
315.00	6.389596e+01	1.411938e+02
320.00	6.889160e+01	1.431929e+02
325.00	7.356914e+01	1.452086e+02
330.00	7.838857e+01	1.472180e+02
335.00	8.334324e+01	1.492210e+02
340.00	8.842680e+01	1.512178e+02
345.00	9.363162e+01	1.532082e+02
350.00	9.895100e+01	1.551925e+02
355.00	1.043757e+02	1.571706e+02
360.00	1.098975e+02	1.591425e+02
365.00	1.155069e+02	1.611084e+02
370.00	1.211946e+02	1.630682e+02
375.00	1.269491e+02	1.650218e+02
380.00	1.327600e+02	1.669697e+02
385.00	1.386150e+02	1.689114e+02
390.00	1.445010e+02	1.708473e+02
395.00	1.504037e+02	1.727775e+02
400.00	1.563080e+02	1.747016e+02
405.00	1.621959e+02	1.766201e+02
410.00	1.680472e+02	1.785328e+02
415.00	1.738357e+02	1.804398e+02
420.00	1.795268e+02	1.823415e+02
425.00	1.842374e+02	1.842374e+02
430.00	1.861276e+02	1.861276e+02
435.00	1.880126e+02	1.880126e+02
440.00	1.898921e+02	1.898921e+02
445.00	1.917660e+02	1.917660e+02
450.00	1.936350e+02	1.936350e+02
455.00	1.954986e+02	1.954986e+02
460.00	1.973571e+02	1.973571e+02
465.00	1.992105e+02	1.992105e+02
470.00	2.010592e+02	2.010592e+02
475.00	2.029026e+02	2.029026e+02
480.00	2.047411e+02	2.047411e+02
485.00	2.065750e+02	2.065750e+02
490.00	2.084043e+02	2.084043e+02
495.00	2.102289e+02	2.102289e+02
500.00	2.120491e+02	2.120491e+02
505.00	2.138651e+02	2.138651e+02
510.00	2.156764e+02	2.156764e+02
515.00	2.174838e+02	2.174838e+02
520.00	2.192871e+02	2.192871e+02
525.00	2.210867e+02	2.210867e+02
530.00	2.228824e+02	2.228824e+02
535.00	2.246741e+02	2.246741e+02
540.00	2.264629e+02	2.264629e+02
545.00	2.282479e+02	2.282479e+02
550.00	2.300299e+02	2.300299e+02
555.00	2.318091e+02	2.318091e+02
560.00	2.335852e+02	2.335852e+02
565.00	2.353589e+02	2.353589e+02
570.00	2.371305e+02	2.371305e+02
575.00	2.388996e+02	2.388996e+02
580.00	2.406669e+02	2.406669e+02
585.00	2.424323e+02	2.424323e+02
590.00	2.441966e+02	2.441966e+02
595.00	2.459598e+02	2.459598e+02
600.00	2.477225e+02	2.477225e+02
605.00	2.494843e+02	2.494843e+02
610.00	2.512464e+02	2.512464e+02
615.00	2.530087e+02	2.530087e+02
620.00	2.547719e+02	2.547719e+02
625.00	2.565364e+02	2.565364e+02
630.00	2.583023e+02	2.583023e+02
635.00	2.600705e+02	2.600705e+02
640.00	2.618415e+02	2.618415e+02
645.00	2.636160e+02	2.636160e+02
650.00	2.653948e+02	2.653948e+02
655.00	2.671783e+02	2.671783e+02
660.00	2.689672e+02	2.689672e+02
665.00	2.707627e+02	2.707627e+02
670.00	2.725655e+02	2.725655e+02
675.00	2.743769e+02	2.743769e+02
680.00	2.761981e+02	2.761981e+02
685.00	2.780297e+02	2.780297e+02
690.00	2.798739e+02	2.798739e+02
695.00	2.817317e+02	2.817317e+02
700.00	2.836050e+02	2.836050e+02


==> anc/Fig3_data/README_Fig3_data.txt <==
Figure 3 data files

This directory contains the numerical data used to generate Fig. 3
of the manuscript.

Files:
- Fig3a_rate_vs_p.txt
  Momentum-dependent dissociation rates for 1S and 1P states
  at T = 180, 220, and 300 MeV.

- Fig3b_rate_vs_T_p0.txt
  Temperature-dependent dissociation rates at zero momentum (p = 0).

All momenta are given in GeV/c, temperatures in MeV,
and dissociation rates Gamma in MeV.


==> anc/Fig4_data/Fig4_T180_Bc.txt <==
# # Figure 4: Dissociation rates at T = 180 MeV
# # Columns:
# # 1: p [GeV/c]
# # 2: Gamma(B_c(1S)) [MeV]
# # 3: Gamma(B_c(1P)) [MeV]
# 
0.00	4.873336e-01	7.054700e+00
0.20	5.001107e-01	7.145365e+00
0.40	5.424578e-01	7.415075e+00
0.60	6.272684e-01	7.856126e+00
0.80	7.714551e-01	8.456990e+00
1.00	9.925616e-01	9.201637e+00
1.20	1.303415e+00	1.007154e+01
1.40	1.711758e+00	1.104649e+01
1.60	2.218260e+00	1.210597e+01
1.80	2.818530e+00	1.323052e+01
2.00	3.504579e+00	1.440212e+01
2.20	4.265369e+00	1.560489e+01
2.40	5.089657e+00	1.682481e+01
2.60	5.965291e+00	1.805061e+01
2.80	6.881596e+00	1.927287e+01
3.00	7.827743e+00	2.048380e+01
3.20	8.794778e+00	2.167764e+01
3.40	9.774992e+00	2.284983e+01
3.60	1.076088e+01	2.399700e+01
3.80	1.174698e+01	2.511638e+01
4.00	1.272795e+01	2.620673e+01
4.20	1.370041e+01	2.726658e+01
4.40	1.466049e+01	2.829589e+01
4.60	1.560569e+01	2.929409e+01
4.80	1.653397e+01	3.026145e+01
5.00	1.744380e+01	3.119860e+01
5.20	1.833357e+01	3.210581e+01
5.40	1.920283e+01	3.298388e+01
5.60	2.005100e+01	3.383385e+01
5.80	2.087739e+01	3.465642e+01
6.00	2.168211e+01	3.545248e+01
6.20	2.246512e+01	3.622294e+01
6.40	2.322641e+01	3.696902e+01
6.60	2.396650e+01	3.769160e+01
6.80	2.468570e+01	3.839197e+01
7.00	2.538413e+01	3.907071e+01
7.20	2.606258e+01	3.972742e+01
7.40	2.672120e+01	4.036666e+01
7.60	2.736078e+01	4.098443e+01
7.80	2.798170e+01	4.158764e+01
8.00	2.858490e+01	4.217050e+01
8.20	2.917073e+01	4.273921e+01
8.40	2.973975e+01	4.329051e+01
8.60	3.029227e+01	4.382569e+01
8.80	3.082866e+01	4.435167e+01
9.00	3.135049e+01	4.485994e+01
9.20	3.185765e+01	4.535312e+01
9.40	3.234996e+01	4.584315e+01
9.60	3.282970e+01	4.631303e+01
9.80	3.329526e+01	4.677239e+01
10.00	3.374942e+01	4.722887e+01
10.20	3.419034e+01	4.766682e+01
10.40	3.461913e+01	4.809808e+01
10.60	3.503922e+01	4.851778e+01
10.80	3.544588e+01	4.893473e+01
11.00	3.584499e+01	4.933655e+01
11.20	3.623201e+01	4.973472e+01
11.40	3.660874e+01	5.012093e+01
11.60	3.697945e+01	5.050664e+01
11.80	3.733882e+01	5.087693e+01
12.00	3.768776e+01	5.124417e+01
12.20	3.803063e+01	5.160207e+01
12.40	3.836797e+01	5.195369e+01
12.60	3.869525e+01	5.230654e+01
12.80	3.901462e+01	5.265291e+01
13.00	3.932607e+01	5.298765e+01
13.20	3.963682e+01	5.331681e+01
13.40	3.993634e+01	5.364005e+01
13.60	4.022884e+01	5.395890e+01
13.80	4.051668e+01	5.427767e+01
14.00	4.079703e+01	5.459869e+01
14.20	4.107807e+01	5.490448e+01
14.40	4.135019e+01	5.520590e+01
14.60	4.161584e+01	5.550445e+01
14.80	4.187531e+01	5.580219e+01
15.00	4.212996e+01	5.609194e+01
15.20	4.238033e+01	5.638032e+01
15.40	4.263303e+01	5.667171e+01
15.60	4.287500e+01	5.695092e+01
15.80	4.311246e+01	5.722671e+01
16.00	4.334583e+01	5.749915e+01
16.20	4.357981e+01	5.776370e+01
16.40	4.380625e+01	5.803004e+01
16.60	4.403564e+01	5.829571e+01
16.80	4.425495e+01	5.855618e+01
17.00	4.447098e+01	5.881373e+01
17.20	4.468531e+01	5.907778e+01
17.40	4.489856e+01	5.933055e+01
17.60	4.510497e+01	5.958039e+01
17.80	4.530872e+01	5.983024e+01
18.00	4.551705e+01	6.007518e+01
18.20	4.571567e+01	6.031781e+01
18.40	4.591154e+01	6.056067e+01
18.60	4.611142e+01	6.079854e+01
18.80	4.630270e+01	6.103243e+01
19.00	4.649159e+01	6.126594e+01
19.20	4.667805e+01	6.150639e+01
19.40	4.686230e+01	6.173607e+01
19.60	4.703693e+01	6.196823e+01
19.80	4.722465e+01	6.219379e+01
20.00	4.740712e+01	6.241744e+01
20.20	4.758796e+01	6.263914e+01
20.40	4.776270e+01	6.286147e+01
20.60	4.793563e+01	6.307948e+01
20.80	4.810669e+01	6.329557e+01
21.00	4.827591e+01	6.350988e+01
21.20	4.844345e+01	6.372232e+01
21.40	4.860941e+01	6.393281e+01
21.60	4.877821e+01	6.414088e+01
21.80	4.894957e+01	6.435788e+01
22.00	4.911393e+01	6.456442e+01
22.20	4.927314e+01	6.476961e+01
22.40	4.943222e+01	6.497308e+01
22.60	4.958993e+01	6.517502e+01
22.80	4.974499e+01	6.537550e+01
23.00	4.990022e+01	6.557704e+01
23.20	5.005403e+01	6.577465e+01
23.40	5.020668e+01	6.597076e+01
23.60	5.036259e+01	6.616546e+01
23.80	5.051328e+01	6.635873e+01
24.00	5.066268e+01	6.655059e+01
24.20	5.081334e+01	6.674109e+01
24.40	5.096979e+01	6.693454e+01
24.60	5.111627e+01	6.712217e+01
24.80	5.126174e+01	6.730943e+01
25.00	5.140621e+01	6.749514e+01
25.20	5.154113e+01	6.767951e+01
25.40	5.168376e+01	6.786272e+01
25.60	5.182561e+01	6.804461e+01
25.80	5.196673e+01	6.822544e+01
26.00	5.211157e+01	6.840479e+01
26.20	5.225110e+01	6.858309e+01
26.40	5.238972e+01	6.876028e+01
26.60	5.253021e+01	6.893630e+01
26.80	5.266746e+01	6.911116e+01
27.00	5.280386e+01	6.928486e+01
27.20	5.293950e+01	6.945742e+01
27.40	5.308298e+01	6.962881e+01
27.60	5.321734e+01	6.979917e+01
27.80	5.335098e+01	6.997275e+01
28.00	5.348565e+01	7.014096e+01
28.20	5.361789e+01	7.030814e+01
28.40	5.374952e+01	7.047406e+01
28.60	5.388525e+01	7.064441e+01
28.80	5.401576e+01	7.080877e+01
29.00	5.414251e+01	7.097207e+01
29.20	5.427166e+01	7.113434e+01
29.40	5.440020e+01	7.129566e+01
29.60	5.453078e+01	7.145815e+01
29.80	5.465830e+01	7.161743e+01
30.00	5.478283e+01	7.177663e+01
30.20	5.490903e+01	7.193414e+01
30.40	5.503462e+01	7.209049e+01
30.60	5.515956e+01	7.224597e+01
30.80	5.528349e+01	7.240050e+01
31.00	5.541280e+01	7.255405e+01
31.20	5.553698e+01	7.270657e+01
31.40	5.566060e+01	7.285829e+01
31.60	5.578381e+01	7.301339e+01
31.80	5.591131e+01	7.316331e+01
32.00	5.603372e+01	7.331229e+01
32.20	5.615562e+01	7.346033e+01
32.40	5.627701e+01	7.360752e+01
32.60	5.639801e+01	7.375390e+01
32.80	5.651859e+01	7.389932e+01
33.00	5.663874e+01	7.404595e+01
33.20	5.675855e+01	7.418959e+01
33.40	5.688039e+01	7.433235e+01
33.60	5.699936e+01	7.448000e+01
33.80	5.711784e+01	7.462128e+01
34.00	5.723594e+01	7.476156e+01
34.20	5.735362e+01	7.490112e+01
34.40	5.747086e+01	7.504091e+01
34.60	5.758871e+01	7.517545e+01
34.80	5.770512e+01	7.531280e+01
35.00	5.782107e+01	7.544932e+01


==> anc/Fig4_data/Fig4_T180_Jpsi_chic.txt <==
# # Figure 4: Dissociation rates at T = 180 MeV
# # Columns:
# # 1: p [GeV/c]
# # 2: Gamma(J/psi) [MeV]
# # 3: Gamma(chi_c) [MeV]
# 
0.00	4.016860e-01	1.375412e+01
0.20	4.329280e-01	1.389099e+01
0.40	5.297140e-01	1.429795e+01
0.60	7.004800e-01	1.496539e+01
0.80	9.572880e-01	1.587726e+01
1.00	1.314101e+00	1.701262e+01
1.20	1.783849e+00	1.834622e+01
1.40	2.377779e+00	1.985194e+01
1.60	3.100303e+00	2.150222e+01
1.80	3.953242e+00	2.326908e+01
2.00	4.933637e+00	2.512638e+01
2.20	6.033656e+00	2.704982e+01
2.40	7.244528e+00	2.901716e+01
2.60	8.553168e+00	3.100879e+01
2.80	9.946371e+00	3.300809e+01
3.00	1.141105e+01	3.499999e+01
3.20	1.293355e+01	3.697325e+01
3.40	1.450121e+01	3.891767e+01
3.60	1.610224e+01	4.082587e+01
3.80	1.772610e+01	4.269178e+01
4.00	1.936301e+01	4.451042e+01
4.20	2.100497e+01	4.627885e+01
4.40	2.264475e+01	4.799508e+01
4.60	2.427586e+01	4.965766e+01
4.80	2.589305e+01	5.126583e+01
5.00	2.749188e+01	5.281977e+01
5.20	2.906915e+01	5.432014e+01
5.40	3.062156e+01	5.576732e+01
5.60	3.214690e+01	5.716241e+01
5.80	3.364324e+01	5.850702e+01
6.00	3.510958e+01	5.980253e+01
6.20	3.654450e+01	6.105020e+01
6.40	3.794736e+01	6.225167e+01
6.60	3.931764e+01	6.340897e+01
6.80	4.065566e+01	6.452353e+01
7.00	4.196081e+01	6.559679e+01
7.20	4.323375e+01	6.663053e+01
7.40	4.447466e+01	6.762643e+01
7.60	4.568373e+01	6.858660e+01
7.80	4.686160e+01	6.950728e+01
8.00	4.800889e+01	7.039989e+01
8.20	4.912620e+01	7.125504e+01
8.40	5.021386e+01	7.208629e+01
8.60	5.127302e+01	7.288139e+01
8.80	5.230416e+01	7.365728e+01
9.00	5.330812e+01	7.439887e+01
9.20	5.428548e+01	7.512255e+01
9.40	5.523698e+01	7.581490e+01
9.60	5.616334e+01	7.649417e+01
9.80	5.706518e+01	7.714034e+01
10.00	5.794331e+01	7.776455e+01
10.20	5.879866e+01	7.838119e+01
10.40	5.963188e+01	7.896806e+01
10.60	6.044325e+01	7.953052e+01
10.80	6.123396e+01	8.007725e+01
11.00	6.200430e+01	8.062682e+01
11.20	6.275557e+01	8.113922e+01
11.40	6.348598e+01	8.163798e+01
11.60	6.419973e+01	8.212472e+01
11.80	6.489355e+01	8.260962e+01
12.00	6.557247e+01	8.306360e+01
12.20	6.623225e+01	8.351412e+01
12.40	6.687796e+01	8.394220e+01
12.60	6.750609e+01	8.437578e+01
12.80	6.811819e+01	8.478178e+01
13.00	6.871919e+01	8.518630e+01
13.20	6.930246e+01	8.556879e+01
13.40	6.987144e+01	8.594095e+01
13.60	7.043179e+01	8.630268e+01
13.80	7.097446e+01	8.668873e+01
14.00	7.150447e+01	8.703398e+01
14.20	7.202152e+01	8.736921e+01
14.40	7.253321e+01	8.769527e+01
14.60	7.302860e+01	8.801282e+01
14.80	7.351035e+01	8.833210e+01
15.00	7.398109e+01	8.866270e+01
15.20	7.401928e+01	8.872101e+01
15.40	7.405605e+01	8.877719e+01
15.60	7.409146e+01	8.883131e+01
15.80	7.412559e+01	8.888349e+01
16.00	7.415849e+01	8.893381e+01
16.20	7.419022e+01	8.898235e+01
16.40	7.422084e+01	8.902921e+01
16.60	7.425039e+01	8.907446e+01
16.80	7.427893e+01	8.911816e+01
17.00	7.430650e+01	8.916039e+01
17.20	7.433314e+01	8.920121e+01
17.40	7.435889e+01	8.924069e+01
17.60	7.438380e+01	8.927888e+01
17.80	7.440789e+01	8.931584e+01
18.00	7.443121e+01	8.935161e+01
18.20	7.445378e+01	8.938625e+01
18.40	7.447565e+01	8.941981e+01
18.60	7.449683e+01	8.945233e+01
18.80	7.451735e+01	8.948384e+01
19.00	7.453724e+01	8.951440e+01
19.20	7.455654e+01	8.954404e+01
19.40	7.457525e+01	8.957280e+01
19.60	7.459341e+01	8.960071e+01
19.80	7.461103e+01	8.962780e+01
20.00	7.462814e+01	8.965410e+01


==> anc/Fig4_data/Fig4_T180_Ups_chib.txt <==
# # Figure 4: Dissociation rates at T = 180 MeV
# # Columns:
# # 1: p [GeV/c]
# # 2: Gamma(Upsilon) [MeV]
# # 3: Gamma(chi_b) [MeV]
# 
0.00	1.908780e-01	2.244329e+00
0.20	1.923030e-01	2.250904e+00
0.40	1.965710e-01	2.270414e+00
0.60	2.034670e-01	2.303009e+00
0.80	2.133930e-01	2.348615e+00
1.00	2.263120e-01	2.407324e+00
1.20	2.422000e-01	2.479194e+00
1.40	2.616240e-01	2.564453e+00
1.60	2.843380e-01	2.662713e+00
1.80	3.108870e-01	2.774523e+00
2.00	3.414010e-01	2.899640e+00
2.20	3.760100e-01	3.038360e+00
2.40	4.150170e-01	3.190380e+00
2.60	4.589120e-01	3.356136e+00
2.80	5.075910e-01	3.535465e+00
3.00	5.616970e-01	3.728183e+00
3.20	6.214840e-01	3.934642e+00
3.40	6.869870e-01	4.154617e+00
3.60	7.586050e-01	4.388036e+00
3.80	8.369230e-01	4.634822e+00
4.00	9.217350e-01	4.895061e+00
4.20	1.013574e+00	5.168271e+00
4.40	1.112773e+00	5.454688e+00
4.60	1.219266e+00	5.753994e+00
4.80	1.333528e+00	6.066039e+00
5.00	1.455653e+00	6.390486e+00
5.20	1.585894e+00	6.727004e+00
5.40	1.724313e+00	7.075606e+00
5.60	1.870956e+00	7.435605e+00
5.80	2.026212e+00	7.807176e+00
6.00	2.189752e+00	8.189649e+00
6.20	2.362111e+00	8.582694e+00
6.40	2.542944e+00	8.986161e+00
6.60	2.732416e+00	9.399403e+00
6.80	2.930685e+00	9.822279e+00
7.00	3.137395e+00	1.025417e+01
7.20	3.352696e+00	1.069481e+01
7.40	3.576553e+00	1.114391e+01
7.60	3.808776e+00	1.160074e+01
7.80	4.049181e+00	1.206508e+01
8.00	4.297892e+00	1.253668e+01
8.20	4.554565e+00	1.301472e+01
8.40	4.819168e+00	1.349916e+01
8.60	5.091375e+00	1.398951e+01
8.80	5.371306e+00	1.448516e+01
9.00	5.658493e+00	1.498596e+01
9.20	5.952773e+00	1.549134e+01
9.40	6.254131e+00	1.600117e+01
9.60	6.562269e+00	1.651477e+01
9.80	6.876897e+00	1.703206e+01
10.00	7.198021e+00	1.755240e+01
10.20	7.525083e+00	1.807558e+01
10.40	7.858103e+00	1.860143e+01
10.60	8.196692e+00	1.912936e+01
10.80	8.540742e+00	1.965921e+01
11.00	8.890022e+00	2.019058e+01
11.20	9.244302e+00	2.072321e+01
11.40	9.603238e+00	2.125684e+01
11.60	9.966760e+00	2.179126e+01
11.80	1.033454e+01	2.232610e+01
12.00	1.070639e+01	2.286116e+01
12.20	1.108213e+01	2.339625e+01
12.40	1.146148e+01	2.393093e+01
12.60	1.184427e+01	2.446528e+01
12.80	1.223023e+01	2.499889e+01
13.00	1.261922e+01	2.553173e+01
13.20	1.301099e+01	2.606342e+01
13.40	1.340541e+01	2.659383e+01
13.60	1.380212e+01	2.712295e+01
13.80	1.420126e+01	2.765042e+01
14.00	1.460226e+01	2.817615e+01
14.20	1.500524e+01	2.870014e+01
14.40	1.540990e+01	2.922197e+01
14.60	1.581605e+01	2.974176e+01
14.80	1.622360e+01	3.025933e+01
15.00	1.663238e+01	3.077449e+01
15.20	1.704222e+01	3.128717e+01
15.40	1.745294e+01	3.179741e+01
15.60	1.786440e+01	3.230484e+01
15.80	1.827644e+01	3.280971e+01
16.00	1.868913e+01	3.331166e+01
16.20	1.910200e+01	3.381074e+01
16.40	1.951524e+01	3.430681e+01
16.60	1.992861e+01	3.479993e+01
16.80	2.034189e+01	3.528996e+01
17.00	2.075516e+01	3.577687e+01
17.20	2.116810e+01	3.626053e+01
17.40	2.158081e+01	3.674100e+01
17.60	2.199317e+01	3.721826e+01
17.80	2.240498e+01	3.769219e+01
18.00	2.281615e+01	3.816277e+01
18.20	2.322668e+01	3.863006e+01
18.40	2.363647e+01	3.909396e+01
18.60	2.404535e+01	3.955436e+01
18.80	2.445342e+01	4.001143e+01
19.00	2.486041e+01	4.046505e+01
19.20	2.526643e+01	4.091522e+01
19.40	2.567130e+01	4.136183e+01
19.60	2.607497e+01	4.180506e+01
19.80	2.647744e+01	4.224479e+01
20.00	2.687856e+01	4.268103e+01
20.20	2.727836e+01	4.311385e+01
20.40	2.767677e+01	4.354316e+01
20.60	2.807372e+01	4.396894e+01
20.80	2.846917e+01	4.439128e+01
21.00	2.886314e+01	4.481017e+01
21.20	2.925548e+01	4.522560e+01
21.40	2.964615e+01	4.563757e+01
21.60	3.003527e+01	4.604614e+01
21.80	3.042269e+01	4.645124e+01
22.00	3.080836e+01	4.685294e+01
22.20	3.119233e+01	4.725116e+01
22.40	3.157446e+01	4.764612e+01
22.60	3.195488e+01	4.803758e+01
22.80	3.233337e+01	4.842578e+01
23.00	3.271013e+01	4.881063e+01
23.20	3.308496e+01	4.919212e+01
23.40	3.345783e+01	4.957033e+01
23.60	3.382892e+01	4.994532e+01
23.80	3.419804e+01	5.031701e+01
24.00	3.456516e+01	5.068541e+01
24.20	3.493039e+01	5.105064e+01
24.40	3.529369e+01	5.141270e+01
24.60	3.565495e+01	5.177152e+01
24.80	3.601421e+01	5.212729e+01
25.00	3.637151e+01	5.247988e+01
25.20	3.672682e+01	5.282935e+01
25.40	3.708010e+01	5.317575e+01
25.60	3.743132e+01	5.351908e+01
25.80	3.778059e+01	5.385948e+01
26.00	3.812781e+01	5.419678e+01
26.20	3.847294e+01	5.453114e+01
26.40	3.881610e+01	5.486252e+01
26.60	3.915726e+01	5.519100e+01
26.80	3.949631e+01	5.551655e+01
27.00	3.983337e+01	5.583918e+01
27.20	4.016832e+01	5.615901e+01
27.40	4.050130e+01	5.647601e+01
27.60	4.083225e+01	5.679019e+01
27.80	4.116109e+01	5.710167e+01
28.00	4.148799e+01	5.741029e+01
28.20	4.181279e+01	5.771624e+01
28.40	4.213565e+01	5.801945e+01
28.60	4.245642e+01	5.831997e+01
28.80	4.277520e+01	5.861784e+01
29.00	4.309196e+01	5.891305e+01
29.20	4.340675e+01	5.920566e+01
29.40	4.371952e+01	5.949564e+01
29.60	4.403032e+01	5.978317e+01
29.80	4.433912e+01	6.006819e+01
30.00	4.464595e+01	6.035071e+01
30.20	4.495080e+01	6.063079e+01
30.40	4.525369e+01	6.090836e+01
30.60	4.555459e+01	6.118360e+01
30.80	4.585361e+01	6.145634e+01
31.00	4.615066e+01	6.172669e+01
31.20	4.644576e+01	6.199493e+01
31.40	4.673895e+01	6.226052e+01
31.60	4.703021e+01	6.252384e+01
31.80	4.731963e+01	6.278536e+01
32.00	4.760713e+01	6.304413e+01
32.20	4.789272e+01	6.330052e+01
32.40	4.817646e+01	6.355464e+01
32.60	4.845830e+01	6.380777e+01
32.80	4.873835e+01	6.405758e+01
33.00	4.901651e+01	6.430517e+01
33.20	4.929287e+01	6.455058e+01
33.40	4.956741e+01	6.479385e+01
33.60	4.984011e+01	6.503513e+01
33.80	5.011104e+01	6.527592e+01
34.00	5.038012e+01	6.551304e+01
34.20	5.064750e+01	6.574809e+01
34.40	5.091304e+01	6.598107e+01
34.60	5.117687e+01	6.621211e+01
34.80	5.143892e+01	6.644312e+01
35.00	5.169927e+01	6.667042e+01
35.20	5.195789e+01	6.689573e+01
35.40	5.221480e+01	6.711913e+01
35.60	5.246999e+01	6.734054e+01
35.80	5.272348e+01	6.756008e+01
36.00	5.297530e+01	6.777775e+01
36.20	5.322546e+01	6.799589e+01
36.40	5.347395e+01	6.821023e+01
36.60	5.372079e+01	6.842267e+01
36.80	5.396601e+01	6.863325e+01
37.00	5.420957e+01	6.884213e+01
37.20	5.445157e+01	6.904913e+01
37.40	5.469196e+01	6.925433e+01
37.60	5.493072e+01	6.945793e+01
37.80	5.516793e+01	6.966257e+01
38.00	5.540356e+01	6.986340e+01
38.20	5.563764e+01	7.006230e+01
38.40	5.587013e+01	7.025950e+01
38.60	5.610111e+01	7.045496e+01
38.80	5.633055e+01	7.064874e+01
39.00	5.655848e+01	7.084095e+01
39.20	5.678487e+01	7.103163e+01
39.40	5.700969e+01	7.122077e+01
39.60	5.723320e+01	7.141194e+01
39.80	5.745525e+01	7.159861e+01
40.00	5.767583e+01	7.178334e+01


==> anc/Fig4_data/Fig4_T220_Bc.txt <==
# # Figure 4: Dissociation rates at T = 220 MeV
# # Columns:
# # 1: p [GeV/c]
# # 2: Gamma(B_c(1S)) [MeV]
# # 3: Gamma(B_c(1P)) [MeV]
# 
0.00	5.622482e+00	5.338804e+01
0.20	5.733195e+00	5.350960e+01
0.40	6.065614e+00	5.386761e+01
0.60	6.617474e+00	5.444441e+01
0.80	7.381545e+00	5.521279e+01
1.00	8.343318e+00	5.614005e+01
1.20	9.480075e+00	5.719214e+01
1.40	1.076406e+01	5.833625e+01
1.60	1.216470e+01	5.954250e+01
1.80	1.365264e+01	6.078606e+01
2.00	1.520053e+01	6.204637e+01
2.20	1.678473e+01	6.330744e+01
2.40	1.838504e+01	6.455720e+01
2.60	1.998499e+01	6.578694e+01
2.80	2.157241e+01	6.699010e+01
3.00	2.313668e+01	6.816272e+01
3.20	2.467045e+01	6.930046e+01
3.40	2.616862e+01	7.040564e+01
3.60	2.762691e+01	7.147426e+01
3.80	2.904312e+01	7.250880e+01
4.00	3.041570e+01	7.350853e+01
4.20	3.174369e+01	7.447566e+01
4.40	3.302745e+01	7.540435e+01
4.60	3.426700e+01	7.631021e+01
4.80	3.546309e+01	7.718644e+01
5.00	3.661708e+01	7.802721e+01
5.20	3.772968e+01	7.885159e+01
5.40	3.880290e+01	7.963982e+01
5.60	3.983758e+01	8.041377e+01
5.80	4.083487e+01	8.115514e+01
6.00	4.179752e+01	8.187114e+01
6.20	4.272487e+01	8.257532e+01
6.40	4.362053e+01	8.325267e+01
6.60	4.448582e+01	8.390811e+01
6.80	4.532203e+01	8.455923e+01
7.00	4.612707e+01	8.518188e+01
7.20	4.690871e+01	8.578548e+01
7.40	4.766131e+01	8.638559e+01
7.60	4.839378e+01	8.695635e+01
7.80	4.909840e+01	8.751413e+01
8.00	4.978730e+01	8.805586e+01
8.20	5.044902e+01	8.859872e+01
8.40	5.109722e+01	8.911335e+01
8.60	5.172220e+01	8.961803e+01
8.80	5.232723e+01	9.010799e+01
9.00	5.292295e+01	9.059130e+01
9.20	5.349674e+01	9.106905e+01
9.40	5.404963e+01	9.152622e+01
9.60	5.460215e+01	9.197502e+01
9.80	5.512986e+01	9.241220e+01
10.00	5.564622e+01	9.284502e+01
10.20	5.614964e+01	9.326339e+01
10.40	5.664883e+01	9.367287e+01
10.60	5.712709e+01	9.407434e+01
10.80	5.759812e+01	9.447046e+01
11.00	5.805698e+01	9.485476e+01
11.20	5.851313e+01	9.523781e+01
11.40	5.895539e+01	9.560882e+01
11.60	5.938435e+01	9.597223e+01
11.80	5.980680e+01	9.632861e+01
12.00	6.021853e+01	9.668110e+01
12.20	6.062761e+01	9.702813e+01
12.40	6.102457e+01	9.736626e+01
12.60	6.141606e+01	9.770312e+01
12.80	6.179834e+01	9.803002e+01
13.00	6.217233e+01	9.835117e+01
13.20	6.254607e+01	9.866678e+01
13.40	6.291974e+01	9.897687e+01
13.60	6.327892e+01	9.928198e+01
13.80	6.363092e+01	9.958560e+01
14.00	6.397719e+01	9.988405e+01
14.20	6.432266e+01	1.001755e+02
14.40	6.465949e+01	1.004667e+02
14.60	6.499087e+01	1.007489e+02
14.80	6.532853e+01	1.010274e+02
15.00	6.565412e+01	1.013015e+02
15.20	6.597225e+01	1.015716e+02
15.40	6.628618e+01	1.018378e+02
15.60	6.660473e+01	1.020991e+02
15.80	6.691097e+01	1.023575e+02
16.00	6.720040e+01	1.026120e+02
16.20	6.749909e+01	1.028683e+02
16.40	6.779748e+01	1.031164e+02
16.60	6.810069e+01	1.033577e+02
16.80	6.838969e+01	1.036032e+02
17.00	6.868103e+01	1.038416e+02
17.20	6.896057e+01	1.040770e+02
17.40	6.924018e+01	1.043091e+02
17.60	6.951683e+01	1.045382e+02
17.80	6.978811e+01	1.047643e+02
18.00	7.006278e+01	1.049876e+02
18.20	7.033082e+01	1.052080e+02
18.40	7.059549e+01	1.054256e+02
18.60	7.086271e+01	1.056404e+02
18.80	7.113015e+01	1.058525e+02
19.00	7.138973e+01	1.060627e+02
19.20	7.164705e+01	1.062747e+02
19.40	7.190199e+01	1.064795e+02
19.60	7.215473e+01	1.066832e+02
19.80	7.240534e+01	1.068832e+02
20.00	7.265680e+01	1.070810e+02
20.20	7.290342e+01	1.072765e+02
20.40	7.314782e+01	1.074695e+02
20.60	7.339017e+01	1.076605e+02
20.80	7.363017e+01	1.078493e+02
21.00	7.387977e+01	1.080358e+02
21.20	7.411784e+01	1.082202e+02
21.40	7.435417e+01	1.084025e+02
21.60	7.458880e+01	1.085828e+02
21.80	7.482169e+01	1.087610e+02
22.00	7.505299e+01	1.089371e+02
22.20	7.528265e+01	1.091114e+02
22.40	7.550997e+01	1.092847e+02
22.60	7.573919e+01	1.094551e+02
22.80	7.596396e+01	1.096237e+02
23.00	7.618132e+01	1.097902e+02
23.20	7.640302e+01	1.099528e+02
23.40	7.662311e+01	1.101180e+02
23.60	7.684381e+01	1.102797e+02
23.80	7.706087e+01	1.104397e+02
24.00	7.728344e+01	1.105979e+02
24.20	7.749885e+01	1.107548e+02
24.40	7.771291e+01	1.109095e+02
24.60	7.792573e+01	1.110636e+02
24.80	7.813726e+01	1.112152e+02
25.00	7.834755e+01	1.113649e+02
25.20	7.855655e+01	1.115131e+02
25.40	7.876714e+01	1.116616e+02
25.60	7.897378e+01	1.118065e+02
25.80	7.917921e+01	1.119499e+02
26.00	7.938347e+01	1.120945e+02
26.20	7.958660e+01	1.122350e+02
26.40	7.978853e+01	1.123739e+02
26.60	7.999588e+01	1.125113e+02
26.80	8.019555e+01	1.126475e+02
27.00	8.039419e+01	1.127855e+02
27.20	8.059161e+01	1.129200e+02
27.40	8.078847e+01	1.130520e+02
27.60	8.098332e+01	1.131826e+02
27.80	8.118513e+01	1.133119e+02
28.00	8.137872e+01	1.134434e+02
28.20	8.157134e+01	1.135726e+02
28.40	8.176581e+01	1.136983e+02
28.60	8.195636e+01	1.138224e+02
28.80	8.214581e+01	1.139457e+02
29.00	8.233419e+01	1.140674e+02
29.20	8.252245e+01	1.141916e+02
29.40	8.270914e+01	1.143127e+02
29.60	8.289483e+01	1.144319e+02
29.80	8.307947e+01	1.145497e+02
30.00	8.326288e+01	1.146661e+02
30.20	8.344548e+01	1.147816e+02
30.40	8.362799e+01	1.148957e+02
30.60	8.380913e+01	1.150120e+02
30.80	8.398933e+01	1.151264e+02
31.00	8.416865e+01	1.152387e+02
31.20	8.434699e+01	1.153489e+02
31.40	8.452438e+01	1.154583e+02
31.60	8.470089e+01	1.155661e+02
31.80	8.487647e+01	1.156727e+02
32.00	8.505104e+01	1.157783e+02
32.20	8.521281e+01	1.158903e+02
32.40	8.539251e+01	1.159969e+02
32.60	8.556462e+01	1.161003e+02
32.80	8.573583e+01	1.162023e+02
33.00	8.590617e+01	1.163031e+02
33.20	8.607565e+01	1.164029e+02
33.40	8.624428e+01	1.165047e+02
33.60	8.641301e+01	1.166023e+02
33.80	8.658011e+01	1.166993e+02
34.00	8.674641e+01	1.167956e+02
34.20	8.691181e+01	1.169013e+02
34.40	8.707644e+01	1.169960e+02
34.60	8.724020e+01	1.170898e+02
34.80	8.740306e+01	1.171858e+02
35.00	8.756507e+01	1.172778e+02


==> anc/Fig4_data/Fig4_T220_Jpsi_chic.txt <==
# # Figure 4: Dissociation rates at T = 220 MeV
# # Columns:
# # 1: p [GeV/c]
# # 2: Gamma(J/psi) [MeV]
# # 3: Gamma(chi_c) [MeV]
# 
0.00	9.044249e+00	8.298236e+01
0.20	9.224733e+00	8.307198e+01
0.40	9.763213e+00	8.333816e+01
0.60	1.064732e+01	8.377357e+01
0.80	1.185762e+01	8.436481e+01
1.00	1.336861e+01	8.509678e+01
1.20	1.514761e+01	8.595090e+01
1.40	1.716049e+01	8.690731e+01
1.60	1.937000e+01	8.794573e+01
1.80	2.173806e+01	8.904687e+01
2.00	2.422817e+01	9.019250e+01
2.20	2.680619e+01	9.136605e+01
2.40	2.944027e+01	9.255391e+01
2.60	3.210349e+01	9.374066e+01
2.80	3.477256e+01	9.491160e+01
3.00	3.742704e+01	9.607320e+01
3.20	4.005079e+01	9.720710e+01
3.40	4.263055e+01	9.831256e+01
3.60	4.515629e+01	9.938022e+01
3.80	4.762031e+01	1.004253e+02
4.00	5.001726e+01	1.014333e+02
4.20	5.234293e+01	1.023906e+02
4.40	5.459479e+01	1.033335e+02
4.60	5.677173e+01	1.042170e+02
4.80	5.887407e+01	1.050920e+02
5.00	6.090137e+01	1.059091e+02
5.20	6.285541e+01	1.067190e+02
5.40	6.473732e+01	1.074741e+02
5.60	6.654917e+01	1.082015e+02
5.80	6.829262e+01	1.089141e+02
6.00	6.997017e+01	1.095813e+02
6.20	7.158437e+01	1.102260e+02
6.40	7.313707e+01	1.108594e+02
6.60	7.463106e+01	1.114503e+02
6.80	7.606861e+01	1.120225e+02
7.00	7.745134e+01	1.125616e+02
7.20	7.878196e+01	1.131104e+02
7.40	8.006274e+01	1.136101e+02
7.60	8.129647e+01	1.141010e+02
7.80	8.248547e+01	1.145631e+02
8.00	8.362659e+01	1.150307e+02
8.20	8.473203e+01	1.154663e+02
8.40	8.579821e+01	1.158907e+02
8.60	8.682078e+01	1.162902e+02
8.80	8.781561e+01	1.166754e+02
9.00	8.876705e+01	1.170538e+02
9.20	8.968345e+01	1.174452e+02
9.40	9.058388e+01	1.178003e+02
9.60	9.143705e+01	1.181472e+02
9.80	9.227796e+01	1.184833e+02
10.00	9.307569e+01	1.187979e+02
10.20	9.385116e+01	1.191023e+02
10.40	9.461199e+01	1.194131e+02
10.60	9.534134e+01	1.197237e+02
10.80	9.604159e+01	1.200109e+02
11.00	9.671808e+01	1.202798e+02
11.20	9.740109e+01	1.205404e+02
11.40	9.803925e+01	1.207931e+02
11.60	9.865648e+01	1.210606e+02
11.80	9.926448e+01	1.212991e+02
12.00	9.986822e+01	1.215307e+02
12.20	1.004339e+02	1.217593e+02
12.40	1.009894e+02	1.219764e+02
12.60	1.015278e+02	1.221990e+02
12.80	1.020686e+02	1.224076e+02
13.00	1.025739e+02	1.226109e+02
13.20	1.030738e+02	1.228093e+02
13.40	1.035570e+02	1.229997e+02
13.60	1.040216e+02	1.231850e+02
13.80	1.044736e+02	1.233655e+02
14.00	1.049313e+02	1.235455e+02
14.20	1.053610e+02	1.237246e+02
14.40	1.057881e+02	1.238914e+02
14.60	1.061958e+02	1.240615e+02
14.80	1.065916e+02	1.242227e+02
15.00	1.069896e+02	1.243784e+02
15.20	1.070467e+02	1.244630e+02
15.40	1.071016e+02	1.245446e+02
15.60	1.071545e+02	1.246232e+02
15.80	1.072055e+02	1.246990e+02
16.00	1.072546e+02	1.247720e+02
16.20	1.073020e+02	1.248426e+02
16.40	1.073477e+02	1.249106e+02
16.60	1.073919e+02	1.249763e+02
16.80	1.074345e+02	1.250398e+02
17.00	1.074757e+02	1.251012e+02
17.20	1.075155e+02	1.251605e+02
17.40	1.075540e+02	1.252178e+02
17.60	1.075912e+02	1.252733e+02
17.80	1.076272e+02	1.253270e+02
18.00	1.076621e+02	1.253790e+02
18.20	1.076958e+02	1.254293e+02
18.40	1.077285e+02	1.254781e+02
18.60	1.077601e+02	1.255253e+02
18.80	1.077908e+02	1.255711e+02
19.00	1.078205e+02	1.256155e+02
19.20	1.078494e+02	1.256586e+02
19.40	1.078773e+02	1.257004e+02
19.60	1.079045e+02	1.257410e+02
19.80	1.079308e+02	1.257803e+02
20.00	1.079564e+02	1.258186e+02


==> anc/Fig4_data/Fig4_T220_Ups_chib.txt <==
# # Figure 4: Dissociation rates at T = 220 MeV
# # Columns:
# # 1: p [GeV/c]
# # 2: Gamma(Upsilon) [MeV]
# # 3: Gamma(chi_b) [MeV]
# 
0.00	2.380914e+00	1.750928e+01
0.20	2.388906e+00	1.752843e+01
0.40	2.413484e+00	1.758622e+01
0.60	2.454377e+00	1.768253e+01
0.80	2.511687e+00	1.781656e+01
1.00	2.585476e+00	1.798860e+01
1.20	2.675969e+00	1.819768e+01
1.40	2.783142e+00	1.844337e+01
1.60	2.907138e+00	1.872493e+01
1.80	3.048262e+00	1.904181e+01
2.00	3.206368e+00	1.939275e+01
2.20	3.381682e+00	1.977706e+01
2.40	3.574386e+00	2.019381e+01
2.60	3.784627e+00	2.064182e+01
2.80	4.012310e+00	2.112007e+01
3.00	4.257709e+00	2.162715e+01
3.20	4.520664e+00	2.216198e+01
3.40	4.801184e+00	2.272313e+01
3.60	5.099443e+00	2.330970e+01
3.80	5.415004e+00	2.392004e+01
4.00	5.747993e+00	2.455308e+01
4.20	6.098315e+00	2.520719e+01
4.40	6.465669e+00	2.588133e+01
4.60	6.849928e+00	2.657411e+01
4.80	7.250582e+00	2.728432e+01
5.00	7.667668e+00	2.801046e+01
5.20	8.100480e+00	2.875122e+01
5.40	8.548865e+00	2.950569e+01
5.60	9.012480e+00	3.027246e+01
5.80	9.490633e+00	3.105033e+01
6.00	9.983173e+00	3.183818e+01
6.20	1.048925e+01	3.263488e+01
6.40	1.100873e+01	3.343939e+01
6.60	1.154097e+01	3.425052e+01
6.80	1.208533e+01	3.506763e+01
7.00	1.264122e+01	3.588946e+01
7.20	1.320838e+01	3.671513e+01
7.40	1.378591e+01	3.754396e+01
7.60	1.437344e+01	3.837483e+01
7.80	1.497043e+01	3.920731e+01
8.00	1.557608e+01	4.004035e+01
8.20	1.619007e+01	4.087344e+01
8.40	1.681179e+01	4.170593e+01
8.60	1.744066e+01	4.253706e+01
8.80	1.807613e+01	4.336626e+01
9.00	1.871766e+01	4.419313e+01
9.20	1.936475e+01	4.501703e+01
9.40	2.001692e+01	4.583747e+01
9.60	2.067358e+01	4.665415e+01
9.80	2.133443e+01	4.746650e+01
10.00	2.199877e+01	4.827425e+01
10.20	2.266624e+01	4.907704e+01
10.40	2.333646e+01	4.987451e+01
10.60	2.400895e+01	5.066645e+01
10.80	2.468326e+01	5.145244e+01
11.00	2.535908e+01	5.223229e+01
11.20	2.603601e+01	5.300587e+01
11.40	2.671377e+01	5.377292e+01
11.60	2.739186e+01	5.453318e+01
11.80	2.806992e+01	5.528668e+01
12.00	2.874787e+01	5.603306e+01
12.20	2.942513e+01	5.677238e+01
12.40	3.010164e+01	5.750443e+01
12.60	3.077711e+01	5.822915e+01
12.80	3.145114e+01	5.894635e+01
13.00	3.212358e+01	5.965622e+01
13.20	3.279418e+01	6.035849e+01
13.40	3.346270e+01	6.105311e+01
13.60	3.412892e+01	6.174016e+01
13.80	3.479273e+01	6.241962e+01
14.00	3.545382e+01	6.309146e+01
14.20	3.611221e+01	6.375565e+01
14.40	3.676761e+01	6.441218e+01
14.60	3.741984e+01	6.506103e+01
14.80	3.806883e+01	6.570230e+01
15.00	3.871444e+01	6.633608e+01
15.20	3.935649e+01	6.696226e+01
15.40	3.999496e+01	6.758093e+01
15.60	4.062959e+01	6.819209e+01
15.80	4.126057e+01	6.879582e+01
16.00	4.188745e+01	6.939224e+01
16.20	4.251042e+01	6.998133e+01
16.40	4.312937e+01	7.056319e+01
16.60	4.374407e+01	7.113781e+01
16.80	4.435462e+01	7.170528e+01
17.00	4.496090e+01	7.226570e+01
17.20	4.556293e+01	7.281905e+01
17.40	4.616050e+01	7.336554e+01
17.60	4.675380e+01	7.390523e+01
17.80	4.734255e+01	7.443803e+01
18.00	4.792686e+01	7.496422e+01
18.20	4.850674e+01	7.548367e+01
18.40	4.908209e+01	7.599658e+01
18.60	4.965292e+01	7.650310e+01
18.80	5.021917e+01	7.700314e+01
19.00	5.078093e+01	7.749685e+01
19.20	5.133812e+01	7.798431e+01
19.40	5.189067e+01	7.846560e+01
19.60	5.243869e+01	7.894069e+01
19.80	5.298220e+01	7.941000e+01
20.00	5.352111e+01	7.987351e+01
20.20	5.405555e+01	8.033057e+01
20.40	5.458534e+01	8.078161e+01
20.60	5.511068e+01	8.122833e+01
20.80	5.563143e+01	8.166768e+01
21.00	5.614775e+01	8.210356e+01
21.20	5.665952e+01	8.253194e+01
21.40	5.716682e+01	8.295459e+01
21.60	5.766967e+01	8.337198e+01
21.80	5.816819e+01	8.378696e+01
22.00	5.866221e+01	8.419387e+01
22.20	5.915183e+01	8.459549e+01
22.40	5.963717e+01	8.499227e+01
22.60	6.011807e+01	8.538752e+01
22.80	6.059478e+01	8.577454e+01
23.00	6.106717e+01	8.615628e+01
23.20	6.153524e+01	8.653333e+01
23.40	6.199918e+01	8.691014e+01
23.60	6.245892e+01	8.727887e+01
23.80	6.291447e+01	8.764221e+01
24.00	6.336592e+01	8.800076e+01
24.20	6.381328e+01	8.835514e+01
24.40	6.425650e+01	8.871137e+01
24.60	6.469580e+01	8.905796e+01
24.80	6.513105e+01	8.939955e+01
25.00	6.556233e+01	8.973655e+01
25.20	6.598966e+01	9.006963e+01
25.40	6.641311e+01	9.039845e+01
25.60	6.683270e+01	9.073244e+01
25.80	6.724843e+01	9.105474e+01
26.00	6.766038e+01	9.137189e+01
26.20	6.806863e+01	9.168485e+01
26.40	6.847304e+01	9.199440e+01
26.60	6.887384e+01	9.230097e+01
26.80	6.927095e+01	9.260283e+01
27.00	6.966444e+01	9.291393e+01
27.20	7.005440e+01	9.320908e+01
27.40	7.044075e+01	9.350024e+01
27.60	7.082357e+01	9.378932e+01
27.80	7.120292e+01	9.407548e+01
28.00	7.157881e+01	9.435620e+01
28.20	7.195130e+01	9.463343e+01
28.40	7.232039e+01	9.492109e+01
28.60	7.268622e+01	9.519467e+01
28.80	7.304865e+01	9.546629e+01
29.00	7.340781e+01	9.573142e+01
29.20	7.376382e+01	9.599326e+01
29.40	7.411643e+01	9.625186e+01
29.60	7.446609e+01	9.650509e+01
29.80	7.481240e+01	9.675787e+01
30.00	7.515555e+01	9.701355e+01
30.20	7.549603e+01	9.727627e+01
30.40	7.583298e+01	9.752174e+01
30.60	7.616681e+01	9.776401e+01
30.80	7.649851e+01	9.800337e+01
31.00	7.682641e+01	9.823989e+01
31.20	7.715131e+01	9.847397e+01
31.40	7.747325e+01	9.871155e+01
31.60	7.779235e+01	9.894081e+01
31.80	7.810985e+01	9.916725e+01
32.00	7.842330e+01	9.939108e+01
32.20	7.873389e+01	9.962894e+01
32.40	7.904171e+01	9.984937e+01
32.60	7.934689e+01	1.000670e+02
32.80	7.965090e+01	1.002860e+02
33.00	7.995078e+01	1.005019e+02
33.20	8.024786e+01	1.007130e+02
33.40	8.054230e+01	1.009209e+02
33.60	8.083420e+01	1.011266e+02
33.80	8.112518e+01	1.013300e+02
34.00	8.141257e+01	1.015311e+02
34.20	8.169710e+01	1.017301e+02
34.40	8.197897e+01	1.019274e+02
34.60	8.225830e+01	1.021472e+02
34.80	8.253517e+01	1.023459e+02
35.00	8.280969e+01	1.025387e+02
35.20	8.308464e+01	1.027289e+02
35.40	8.335502e+01	1.029168e+02
35.60	8.362272e+01	1.031026e+02
35.80	8.388800e+01	1.032863e+02
36.00	8.415089e+01	1.034681e+02
36.20	8.441149e+01	1.036481e+02
36.40	8.466988e+01	1.038264e+02
36.60	8.492615e+01	1.040095e+02
36.80	8.518465e+01	1.041849e+02
37.00	8.543687e+01	1.043634e+02
37.20	8.568686e+01	1.045573e+02
37.40	8.593461e+01	1.047278e+02
37.60	8.618015e+01	1.048965e+02
37.80	8.642362e+01	1.050634e+02
38.00	8.666514e+01	1.052286e+02
38.20	8.690456e+01	1.053921e+02
38.40	8.714777e+01	1.055540e+02
38.60	8.738362e+01	1.057144e+02
38.80	8.761765e+01	1.058822e+02
39.00	8.784938e+01	1.060399e+02
39.20	8.807915e+01	1.061960e+02
39.40	8.830601e+01	1.063505e+02
39.60	8.853176e+01	1.065095e+02
39.80	8.875635e+01	1.066611e+02
40.00	8.897855e+01	1.068112e+02


==> anc/Fig4_data/Fig4_T300_Bc.txt <==
# # Figure 4: Dissociation rates at T = 300 MeV
# # Columns:
# # 1: p [GeV/c]
# # 2: Gamma(B_c(1S)) [MeV]
# # 3: Gamma(B_c(1P)) [MeV]
# 
0.00	5.014210e+01	1.352681e+02
0.20	5.042285e+01	1.353077e+02
0.40	5.124191e+01	1.354263e+02
0.60	5.253700e+01	1.356208e+02
0.80	5.421915e+01	1.358873e+02
1.00	5.619062e+01	1.362213e+02
1.20	5.835746e+01	1.366178e+02
1.40	6.063951e+01	1.370713e+02
1.60	6.297265e+01	1.375757e+02
1.80	6.530921e+01	1.381245e+02
2.00	6.761425e+01	1.387124e+02
2.20	6.986566e+01	1.393338e+02
2.40	7.204822e+01	1.399836e+02
2.60	7.415398e+01	1.406568e+02
2.80	7.617848e+01	1.413487e+02
3.00	7.812061e+01	1.420560e+02
3.20	7.998038e+01	1.427744e+02
3.40	8.176140e+01	1.435010e+02
3.60	8.346397e+01	1.442319e+02
3.80	8.509797e+01	1.449645e+02
4.00	8.665906e+01	1.456952e+02
4.20	8.815028e+01	1.464219e+02
4.40	8.958684e+01	1.471424e+02
4.60	9.096741e+01	1.478549e+02
4.80	9.229215e+01	1.485582e+02
5.00	9.355875e+01	1.492506e+02
5.20	9.478811e+01	1.499311e+02
5.40	9.595935e+01	1.505984e+02
5.60	9.710260e+01	1.512522e+02
5.80	9.818980e+01	1.518915e+02
6.00	9.925181e+01	1.525162e+02
6.20	1.002739e+02	1.531257e+02
6.40	1.012556e+02	1.537202e+02
6.60	1.022221e+02	1.542989e+02
6.80	1.031488e+02	1.548622e+02
7.00	1.040405e+02	1.554099e+02
7.20	1.049214e+02	1.559420e+02
7.40	1.057694e+02	1.564589e+02
7.60	1.065856e+02	1.569606e+02
7.80	1.073803e+02	1.574475e+02
8.00	1.081548e+02	1.579199e+02
8.20	1.089062e+02	1.583780e+02
8.40	1.096369e+02	1.588223e+02
8.60	1.103525e+02	1.592532e+02
8.80	1.110532e+02	1.596710e+02
9.00	1.117296e+02	1.600762e+02
9.20	1.123912e+02	1.604689e+02
9.40	1.130406e+02	1.608497e+02
9.60	1.136787e+02	1.612191e+02
9.80	1.142960e+02	1.615770e+02
10.00	1.148997e+02	1.619241e+02
10.20	1.154914e+02	1.622608e+02
10.40	1.160708e+02	1.625874e+02
10.60	1.166419e+02	1.629041e+02
10.80	1.172051e+02	1.632112e+02
11.00	1.177504e+02	1.635092e+02
11.20	1.182795e+02	1.637984e+02
11.40	1.188052e+02	1.640790e+02
11.60	1.193170e+02	1.643514e+02
11.80	1.198270e+02	1.646159e+02
12.00	1.203315e+02	1.648727e+02
12.20	1.208210e+02	1.651224e+02
12.40	1.213022e+02	1.653648e+02
12.60	1.217752e+02	1.656004e+02
12.80	1.222445e+02	1.658296e+02
13.00	1.227035e+02	1.660525e+02
13.20	1.231552e+02	1.662693e+02
13.40	1.235998e+02	1.664802e+02
13.60	1.240374e+02	1.666856e+02
13.80	1.244697e+02	1.668855e+02
14.00	1.248957e+02	1.670803e+02
14.20	1.253156e+02	1.672701e+02
14.40	1.257296e+02	1.674551e+02
14.60	1.261379e+02	1.676353e+02
14.80	1.265405e+02	1.678112e+02
15.00	1.269300e+02	1.679828e+02
15.20	1.273216e+02	1.681502e+02
15.40	1.277091e+02	1.683135e+02
15.60	1.280913e+02	1.684731e+02
15.80	1.284685e+02	1.686288e+02
16.00	1.288409e+02	1.687810e+02
16.20	1.292088e+02	1.689298e+02
16.40	1.295724e+02	1.690753e+02
16.60	1.299314e+02	1.692175e+02
16.80	1.302861e+02	1.693566e+02
17.00	1.306365e+02	1.694927e+02
17.20	1.309827e+02	1.696259e+02
17.40	1.313182e+02	1.697562e+02
17.60	1.316572e+02	1.698840e+02
17.80	1.319918e+02	1.700091e+02
18.00	1.323243e+02	1.701317e+02
18.20	1.326520e+02	1.702518e+02
18.40	1.329763e+02	1.703697e+02
18.60	1.333022e+02	1.704851e+02
18.80	1.336195e+02	1.705985e+02
19.00	1.339335e+02	1.707097e+02
19.20	1.342441e+02	1.708188e+02
19.40	1.345516e+02	1.709260e+02
19.60	1.348558e+02	1.710312e+02
19.80	1.351576e+02	1.711346e+02
20.00	1.354556e+02	1.712361e+02
20.20	1.357505e+02	1.713360e+02
20.40	1.360422e+02	1.714341e+02
20.60	1.363318e+02	1.715306e+02
20.80	1.366140e+02	1.716255e+02
21.00	1.368999e+02	1.717188e+02
21.20	1.371812e+02	1.718107e+02
21.40	1.374603e+02	1.719011e+02
21.60	1.377364e+02	1.719901e+02
21.80	1.380098e+02	1.720777e+02
22.00	1.382805e+02	1.721640e+02
22.20	1.385488e+02	1.722490e+02
22.40	1.388146e+02	1.723328e+02
22.60	1.390779e+02	1.724153e+02
22.80	1.393389e+02	1.724967e+02
23.00	1.395974e+02	1.725769e+02
23.20	1.398537e+02	1.726560e+02
23.40	1.401075e+02	1.727339e+02
23.60	1.403592e+02	1.728109e+02
23.80	1.406085e+02	1.728867e+02
24.00	1.408557e+02	1.729617e+02
24.20	1.411007e+02	1.730356e+02
24.40	1.413435e+02	1.731085e+02
24.60	1.415829e+02	1.731806e+02
24.80	1.418215e+02	1.732518e+02
25.00	1.420512e+02	1.733220e+02
25.20	1.422852e+02	1.733915e+02
25.40	1.425171e+02	1.734600e+02
25.60	1.427472e+02	1.735277e+02
25.80	1.429751e+02	1.735947e+02
26.00	1.432012e+02	1.736609e+02
26.20	1.434253e+02	1.737263e+02
26.40	1.436475e+02	1.737909e+02
26.60	1.438679e+02	1.738549e+02
26.80	1.440863e+02	1.739181e+02
27.00	1.443029e+02	1.739806e+02
27.20	1.445176e+02	1.740425e+02
27.40	1.447306e+02	1.741037e+02
27.60	1.449418e+02	1.741643e+02
27.80	1.451512e+02	1.742242e+02
28.00	1.453588e+02	1.742835e+02
28.20	1.455648e+02	1.743421e+02
28.40	1.457691e+02	1.744002e+02
28.60	1.459717e+02	1.744577e+02
28.80	1.461726e+02	1.745147e+02
29.00	1.463719e+02	1.745710e+02
29.20	1.465694e+02	1.746269e+02
29.40	1.467654e+02	1.746822e+02
29.60	1.469597e+02	1.747369e+02
29.80	1.471518e+02	1.747912e+02
30.00	1.473431e+02	1.748449e+02
30.20	1.475327e+02	1.748982e+02
30.40	1.477195e+02	1.749510e+02
30.60	1.479061e+02	1.750032e+02
30.80	1.480916e+02	1.750550e+02
31.00	1.482740e+02	1.751064e+02
31.20	1.484562e+02	1.751573e+02
31.40	1.486372e+02	1.752077e+02
31.60	1.488164e+02	1.752578e+02
31.80	1.489941e+02	1.753073e+02
32.00	1.491712e+02	1.753565e+02
32.20	1.493459e+02	1.754052e+02
32.40	1.495193e+02	1.754535e+02
32.60	1.496913e+02	1.755015e+02
32.80	1.498632e+02	1.755490e+02
33.00	1.500325e+02	1.755962e+02
33.20	1.502004e+02	1.756429e+02
33.40	1.503669e+02	1.756893e+02
33.60	1.505337e+02	1.757353e+02
33.80	1.506980e+02	1.757810e+02
34.00	1.508608e+02	1.758263e+02
34.20	1.510221e+02	1.758712e+02
34.40	1.511823e+02	1.759158e+02
34.60	1.513426e+02	1.759600e+02
34.80	1.515013e+02	1.760040e+02
35.00	1.516581e+02	1.760475e+02


==> anc/Fig4_data/Fig4_T300_Jpsi_chic.txt <==
# # Figure 4: Dissociation rates at T = 300 MeV
# # Columns:
# # 1: p [GeV/c]
# # 2: Gamma(J/psi) [MeV]
# # 3: Gamma(chi_c) [MeV]
# 
0.00	9.577149e+01	1.277066e+02
0.20	9.596352e+01	1.278008e+02
0.40	9.653233e+01	1.280796e+02
0.60	9.745593e+01	1.285354e+02
0.80	9.870131e+01	1.291555e+02
1.00	1.002279e+02	1.299210e+02
1.20	1.019876e+02	1.308104e+02
1.40	1.039326e+02	1.318028e+02
1.60	1.060142e+02	1.328781e+02
1.80	1.081897e+02	1.340185e+02
2.00	1.104194e+02	1.352026e+02
2.20	1.126692e+02	1.364127e+02
2.40	1.149127e+02	1.376356e+02
2.60	1.171263e+02	1.388594e+02
2.80	1.192891e+02	1.400738e+02
3.00	1.213930e+02	1.412718e+02
3.20	1.234266e+02	1.424471e+02
3.40	1.253827e+02	1.435944e+02
3.60	1.272598e+02	1.447100e+02
3.80	1.290609e+02	1.457914e+02
4.00	1.307868e+02	1.468378e+02
4.20	1.324183e+02	1.478484e+02
4.40	1.340032e+02	1.488234e+02
4.60	1.355097e+02	1.497634e+02
4.80	1.369264e+02	1.506686e+02
5.00	1.383142e+02	1.515401e+02
5.20	1.395916e+02	1.523780e+02
5.40	1.408311e+02	1.531838e+02
5.60	1.420380e+02	1.539584e+02
5.80	1.431611e+02	1.547030e+02
6.00	1.442726e+02	1.554188e+02
6.20	1.453010e+02	1.561071e+02
6.40	1.462947e+02	1.567692e+02
6.60	1.472802e+02	1.574063e+02
6.80	1.481760e+02	1.580193e+02
7.00	1.490562e+02	1.586098e+02
7.20	1.498800e+02	1.591784e+02
7.40	1.507387e+02	1.597265e+02
7.60	1.515096e+02	1.602548e+02
7.80	1.522587e+02	1.607643e+02
8.00	1.529632e+02	1.612560e+02
8.20	1.536761e+02	1.617303e+02
8.40	1.543307e+02	1.621885e+02
8.60	1.549820e+02	1.626310e+02
8.80	1.555928e+02	1.630588e+02
9.00	1.561757e+02	1.634722e+02
9.20	1.567364e+02	1.638723e+02
9.40	1.572623e+02	1.642594e+02
9.60	1.577984e+02	1.646343e+02
9.80	1.583195e+02	1.649974e+02
10.00	1.588084e+02	1.653492e+02
10.20	1.592901e+02	1.656902e+02
10.40	1.597460e+02	1.660210e+02
10.60	1.601754e+02	1.663418e+02
10.80	1.606105e+02	1.666532e+02
11.00	1.610385e+02	1.669557e+02
11.20	1.614380e+02	1.672493e+02
11.40	1.618279e+02	1.675349e+02
11.60	1.622058e+02	1.678123e+02
11.80	1.625678e+02	1.680820e+02
12.00	1.629226e+02	1.683444e+02
12.20	1.632661e+02	1.685998e+02
12.40	1.636070e+02	1.688482e+02
12.60	1.639480e+02	1.690902e+02
12.80	1.642665e+02	1.693260e+02
13.00	1.645713e+02	1.695556e+02
13.20	1.648726e+02	1.697795e+02
13.40	1.651656e+02	1.699977e+02
13.60	1.654507e+02	1.702106e+02
13.80	1.657281e+02	1.704183e+02
14.00	1.659977e+02	1.706207e+02
14.20	1.662574e+02	1.708186e+02
14.40	1.665162e+02	1.710116e+02
14.60	1.667641e+02	1.712002e+02
14.80	1.670088e+02	1.713845e+02
15.00	1.672486e+02	1.715644e+02
15.20	1.673409e+02	1.716653e+02
15.40	1.674298e+02	1.717624e+02
15.60	1.675154e+02	1.718559e+02
15.80	1.675979e+02	1.719461e+02
16.00	1.676774e+02	1.720331e+02
16.20	1.677541e+02	1.721169e+02
16.40	1.678282e+02	1.721979e+02
16.60	1.678996e+02	1.722760e+02
16.80	1.679687e+02	1.723515e+02
17.00	1.680353e+02	1.724244e+02
17.20	1.680998e+02	1.724949e+02
17.40	1.681621e+02	1.725630e+02
17.60	1.682223e+02	1.726289e+02
17.80	1.682806e+02	1.726927e+02
18.00	1.683370e+02	1.727544e+02
18.20	1.683917e+02	1.728142e+02
18.40	1.684446e+02	1.728721e+02
18.60	1.684958e+02	1.729281e+02
18.80	1.685455e+02	1.729825e+02
19.00	1.685936e+02	1.730352e+02
19.20	1.686403e+02	1.730863e+02
19.40	1.686856e+02	1.731359e+02
19.60	1.687296e+02	1.731840e+02
19.80	1.687722e+02	1.732306e+02
20.00	1.688137e+02	1.732760e+02


==> anc/Fig4_data/Fig4_T300_Ups_chib.txt <==
# # Figure 4: Dissociation rates at T = 300 MeV
# # Columns:
# # 1: p [GeV/c]
# # 2: Gamma(Upsilon) [MeV]
# # 3: Gamma(chi_b) [MeV]
# 
0.00	2.458748e+01	1.072278e+02
0.20	2.461724e+01	1.072463e+02
0.40	2.470624e+01	1.073023e+02
0.60	2.485447e+01	1.073953e+02
0.80	2.506116e+01	1.075252e+02
1.00	2.532602e+01	1.076911e+02
1.20	2.564780e+01	1.078926e+02
1.40	2.602554e+01	1.081288e+02
1.60	2.645818e+01	1.083990e+02
1.80	2.694432e+01	1.087021e+02
2.00	2.748248e+01	1.090371e+02
2.20	2.807110e+01	1.094027e+02
2.40	2.870834e+01	1.097976e+02
2.60	2.939230e+01	1.102206e+02
2.80	3.012123e+01	1.106702e+02
3.00	3.089295e+01	1.111449e+02
3.20	3.170546e+01	1.116435e+02
3.40	3.255674e+01	1.121641e+02
3.60	3.344458e+01	1.127055e+02
3.80	3.436679e+01	1.132660e+02
4.00	3.532117e+01	1.138443e+02
4.20	3.630559e+01	1.144386e+02
4.40	3.731794e+01	1.150477e+02
4.60	3.835596e+01	1.156700e+02
4.80	3.941784e+01	1.163039e+02
5.00	4.050123e+01	1.169483e+02
5.20	4.160408e+01	1.176018e+02
5.40	4.272456e+01	1.182630e+02
5.60	4.386091e+01	1.189308e+02
5.80	4.501091e+01	1.196039e+02
6.00	4.617331e+01	1.202814e+02
6.20	4.734586e+01	1.209620e+02
6.40	4.852728e+01	1.216447e+02
6.60	4.971584e+01	1.223286e+02
6.80	5.091022e+01	1.230129e+02
7.00	5.210901e+01	1.236969e+02
7.20	5.331068e+01	1.243794e+02
7.40	5.451415e+01	1.250597e+02
7.60	5.571804e+01	1.257377e+02
7.80	5.692137e+01	1.264123e+02
8.00	5.812324e+01	1.270828e+02
8.20	5.932230e+01	1.277453e+02
8.40	6.051792e+01	1.284057e+02
8.60	6.170920e+01	1.290613e+02
8.80	6.289542e+01	1.297067e+02
9.00	6.407550e+01	1.303510e+02
9.20	6.524928e+01	1.309828e+02
9.40	6.641574e+01	1.316158e+02
9.60	6.757437e+01	1.322336e+02
9.80	6.872484e+01	1.328557e+02
10.00	6.986653e+01	1.334580e+02
10.20	7.099919e+01	1.340664e+02
10.40	7.212213e+01	1.346538e+02
10.60	7.323515e+01	1.352302e+02
10.80	7.433803e+01	1.358202e+02
11.00	7.543034e+01	1.363815e+02
11.20	7.651206e+01	1.369353e+02
11.40	7.758264e+01	1.374784e+02
11.60	7.864223e+01	1.380383e+02
11.80	7.969048e+01	1.385696e+02
12.00	8.072728e+01	1.390890e+02
12.20	8.175269e+01	1.396240e+02
12.40	8.276638e+01	1.401357e+02
12.60	8.376831e+01	1.406343e+02
12.80	8.475867e+01	1.411250e+02
13.00	8.573718e+01	1.416067e+02
13.20	8.670392e+01	1.421128e+02
13.40	8.765899e+01	1.425823e+02
13.60	8.860212e+01	1.430461e+02
13.80	8.953366e+01	1.434973e+02
14.00	9.045346e+01	1.439502e+02
14.20	9.136164e+01	1.444182e+02
14.40	9.225830e+01	1.448502e+02
14.60	9.314343e+01	1.452799e+02
14.80	9.401703e+01	1.457075e+02
15.00	9.487931e+01	1.461168e+02
15.20	9.573038e+01	1.465189e+02
15.40	9.657023e+01	1.469517e+02
15.60	9.739907e+01	1.473496e+02
15.80	9.821691e+01	1.477338e+02
16.00	9.902394e+01	1.481249e+02
16.20	9.982015e+01	1.484962e+02
16.40	1.006059e+02	1.488613e+02
16.60	1.013809e+02	1.492206e+02
16.80	1.021457e+02	1.496208e+02
17.00	1.029002e+02	1.499709e+02
17.20	1.036446e+02	1.503302e+02
17.40	1.043789e+02	1.506717e+02
17.60	1.051034e+02	1.510073e+02
17.80	1.058181e+02	1.513348e+02
18.00	1.065231e+02	1.516608e+02
18.20	1.072187e+02	1.519847e+02
18.40	1.079050e+02	1.523432e+02
18.60	1.085814e+02	1.526673e+02
18.80	1.092496e+02	1.529741e+02
19.00	1.099074e+02	1.532833e+02
19.20	1.105581e+02	1.535790e+02
19.40	1.111981e+02	1.538699e+02
19.60	1.118311e+02	1.541561e+02
19.80	1.124550e+02	1.544380e+02
20.00	1.130692e+02	1.547373e+02
20.20	1.136775e+02	1.550122e+02
20.40	1.142771e+02	1.553384e+02
20.60	1.148668e+02	1.556073e+02
20.80	1.154484e+02	1.558712e+02
21.00	1.160281e+02	1.561308e+02
21.20	1.165947e+02	1.563861e+02
21.40	1.171532e+02	1.566376e+02
21.60	1.177040e+02	1.569073e+02
21.80	1.182561e+02	1.571616e+02
22.00	1.187930e+02	1.574031e+02
22.20	1.193224e+02	1.576415e+02
22.40	1.198446e+02	1.578941e+02
22.60	1.203600e+02	1.581669e+02
22.80	1.208795e+02	1.583966e+02
23.00	1.213821e+02	1.586225e+02
23.20	1.218779e+02	1.588459e+02
23.40	1.223669e+02	1.590657e+02
23.60	1.228491e+02	1.592833e+02
23.80	1.233382e+02	1.594975e+02
24.00	1.238099e+02	1.597079e+02
24.20	1.242743e+02	1.599254e+02
24.40	1.247345e+02	1.601331e+02
24.60	1.251863e+02	1.603959e+02
24.80	1.256321e+02	1.605968e+02
25.00	1.260746e+02	1.607948e+02
25.20	1.265260e+02	1.609926e+02
25.40	1.269567e+02	1.612260e+02
25.60	1.273812e+02	1.614169e+02
25.80	1.278022e+02	1.616052e+02
26.00	1.282168e+02	1.617911e+02
26.20	1.286255e+02	1.619743e+02
26.40	1.290289e+02	1.621589e+02
26.60	1.294462e+02	1.623375e+02
26.80	1.298438e+02	1.625231e+02
27.00	1.302336e+02	1.626976e+02
27.20	1.306199e+02	1.628698e+02
27.40	1.309996e+02	1.630608e+02
27.60	1.313744e+02	1.632291e+02
27.80	1.317476e+02	1.633951e+02
28.00	1.321143e+02	1.635589e+02
28.20	1.325009e+02	1.637205e+02
28.40	1.328601e+02	1.638799e+02
28.60	1.332141e+02	1.640240e+02
28.80	1.335637e+02	1.641801e+02
29.00	1.339134e+02	1.643341e+02
29.20	1.342553e+02	1.644861e+02
29.40	1.345925e+02	1.646362e+02
29.60	1.349292e+02	1.647846e+02
29.80	1.352586e+02	1.649310e+02
30.00	1.356094e+02	1.650757e+02
30.20	1.359326e+02	1.652281e+02
30.40	1.362589e+02	1.653697e+02
30.60	1.365747e+02	1.655095e+02
30.80	1.368865e+02	1.656651e+02
31.00	1.371945e+02	1.658078e+02
31.20	1.374910e+02	1.659432e+02
31.40	1.377915e+02	1.660767e+02
31.60	1.380886e+02	1.662087e+02
31.80	1.383825e+02	1.663390e+02
32.00	1.386825e+02	1.664678e+02
32.20	1.389978e+02	1.665949e+02
32.40	1.392839e+02	1.667204e+02
32.60	1.395663e+02	1.668440e+02
32.80	1.398454e+02	1.669549e+02
33.00	1.401268e+02	1.670889e+02
33.20	1.403999e+02	1.672097e+02
33.40	1.406699e+02	1.673291e+02
33.60	1.409369e+02	1.674472e+02
33.80	1.412119e+02	1.675640e+02
34.00	1.414736e+02	1.676796e+02
34.20	1.417324e+02	1.678028e+02
34.40	1.419883e+02	1.679147e+02
34.60	1.422416e+02	1.680267e+02
34.80	1.425231e+02	1.681530e+02
35.00	1.427784e+02	1.682627e+02
35.20	1.430255e+02	1.683712e+02
35.40	1.432697e+02	1.684785e+02
35.60	1.435112e+02	1.685824e+02
35.80	1.437612e+02	1.686874e+02
36.00	1.439987e+02	1.687913e+02
36.20	1.442333e+02	1.688940e+02
36.40	1.444652e+02	1.689956e+02
36.60	1.446947e+02	1.690927e+02
36.80	1.449218e+02	1.691921e+02
37.00	1.451465e+02	1.692904e+02
37.20	1.453691e+02	1.693876e+02
37.40	1.455960e+02	1.694837e+02
37.60	1.458480e+02	1.695785e+02
37.80	1.460656e+02	1.696715e+02
38.00	1.462809e+02	1.697616e+02
38.20	1.464942e+02	1.698548e+02
38.40	1.467178e+02	1.699470e+02
38.60	1.469276e+02	1.700336e+02
38.80	1.471349e+02	1.701240e+02
39.00	1.473400e+02	1.702217e+02
39.20	1.475431e+02	1.703105e+02
39.40	1.477441e+02	1.703983e+02
39.60	1.479432e+02	1.704854e+02
39.80	1.481403e+02	1.705870e+02
40.00	1.483433e+02	1.706725e+02


==> anc/Fig4_data/Fig4_T350_Bc.txt <==
# # Figure 4: Dissociation rates at T = 350 MeV
# # Columns:
# # 1: p [GeV/c]
# # 2: Gamma(B_c(1S)) [MeV]
# # 3: Gamma(B_c(1P)) [MeV]
# 
0.00	9.895100e+01	1.551925e+02
0.20	9.917632e+01	1.552477e+02
0.40	9.983633e+01	1.554112e+02
0.60	1.008865e+02	1.556792e+02
0.80	1.022618e+02	1.560445e+02
1.00	1.038892e+02	1.564997e+02
1.20	1.056966e+02	1.570354e+02
1.40	1.076203e+02	1.576426e+02
1.60	1.096074e+02	1.583116e+02
1.80	1.116170e+02	1.590343e+02
2.00	1.136182e+02	1.598019e+02
2.20	1.155881e+02	1.606070e+02
2.40	1.175120e+02	1.614427e+02
2.60	1.193833e+02	1.623034e+02
2.80	1.211920e+02	1.631837e+02
3.00	1.229515e+02	1.640778e+02
3.20	1.246412e+02	1.649808e+02
3.40	1.262610e+02	1.658884e+02
3.60	1.278343e+02	1.667962e+02
3.80	1.293533e+02	1.677013e+02
4.00	1.308177e+02	1.686005e+02
4.20	1.322202e+02	1.694912e+02
4.40	1.335902e+02	1.703715e+02
4.60	1.348887e+02	1.712388e+02
4.80	1.361677e+02	1.720920e+02
5.00	1.373801e+02	1.729295e+02
5.20	1.385624e+02	1.737502e+02
5.40	1.396926e+02	1.745534e+02
5.60	1.407908e+02	1.753382e+02
5.80	1.418589e+02	1.761040e+02
6.00	1.428815e+02	1.768500e+02
6.20	1.438764e+02	1.775764e+02
6.40	1.448462e+02	1.782830e+02
6.60	1.457762e+02	1.789698e+02
6.80	1.466807e+02	1.796371e+02
7.00	1.475695e+02	1.802849e+02
7.20	1.484220e+02	1.809137e+02
7.40	1.492498e+02	1.815236e+02
7.60	1.500481e+02	1.821155e+02
7.80	1.508403e+02	1.826893e+02
8.00	1.516014e+02	1.832456e+02
8.20	1.523425e+02	1.837849e+02
8.40	1.530634e+02	1.843076e+02
8.60	1.537662e+02	1.848139e+02
8.80	1.544492e+02	1.853047e+02
9.00	1.551166e+02	1.857801e+02
9.20	1.557664e+02	1.862405e+02
9.40	1.564000e+02	1.866867e+02
9.60	1.570193e+02	1.871189e+02
9.80	1.576245e+02	1.875378e+02
10.00	1.582095e+02	1.879436e+02
10.20	1.587861e+02	1.883369e+02
10.40	1.593502e+02	1.887183e+02
10.60	1.599018e+02	1.890880e+02
10.80	1.604414e+02	1.894466e+02
11.00	1.609692e+02	1.897943e+02
11.20	1.614865e+02	1.901318e+02
11.40	1.619927e+02	1.904594e+02
11.60	1.624830e+02	1.907773e+02
11.80	1.629692e+02	1.910861e+02
12.00	1.634456e+02	1.913861e+02
12.20	1.639129e+02	1.916774e+02
12.40	1.643710e+02	1.919607e+02
12.60	1.648208e+02	1.922361e+02
12.80	1.652622e+02	1.925040e+02
13.00	1.656952e+02	1.927644e+02
13.20	1.661207e+02	1.930178e+02
13.40	1.665386e+02	1.932645e+02
13.60	1.669494e+02	1.935048e+02
13.80	1.673491e+02	1.937386e+02
14.00	1.677460e+02	1.939664e+02
14.20	1.681364e+02	1.941885e+02
14.40	1.685205e+02	1.944049e+02
14.60	1.688983e+02	1.946160e+02
14.80	1.692701e+02	1.948219e+02
15.00	1.696360e+02	1.950228e+02
15.20	1.699964e+02	1.952188e+02
15.40	1.703510e+02	1.954103e+02
15.60	1.707005e+02	1.955973e+02
15.80	1.710447e+02	1.957799e+02
16.00	1.713838e+02	1.959585e+02
16.20	1.717167e+02	1.961330e+02
16.40	1.720440e+02	1.963038e+02
16.60	1.723691e+02	1.964708e+02
16.80	1.726854e+02	1.966342e+02
17.00	1.730006e+02	1.967942e+02
17.20	1.733114e+02	1.969508e+02
17.40	1.736180e+02	1.971043e+02
17.60	1.739204e+02	1.972546e+02
17.80	1.742189e+02	1.974019e+02
18.00	1.745133e+02	1.975463e+02
18.20	1.748039e+02	1.976880e+02
18.40	1.750907e+02	1.978269e+02
18.60	1.753739e+02	1.979632e+02
18.80	1.756534e+02	1.980970e+02
19.00	1.759294e+02	1.982283e+02
19.20	1.762019e+02	1.983572e+02
19.40	1.764708e+02	1.984839e+02
19.60	1.767356e+02	1.986084e+02
19.80	1.769964e+02	1.987307e+02
20.00	1.772559e+02	1.988509e+02
20.20	1.775120e+02	1.989691e+02
20.40	1.777658e+02	1.990854e+02
20.60	1.780157e+02	1.991997e+02
20.80	1.782617e+02	1.993122e+02
21.00	1.785067e+02	1.994230e+02
21.20	1.787473e+02	1.995320e+02
21.40	1.789867e+02	1.996393e+02
21.60	1.792221e+02	1.997450e+02
21.80	1.794544e+02	1.998492e+02
22.00	1.796839e+02	1.999518e+02
22.20	1.799134e+02	2.000530e+02
22.40	1.801382e+02	2.001526e+02
22.60	1.803600e+02	2.002509e+02
22.80	1.805793e+02	2.003478e+02
23.00	1.808000e+02	2.004434e+02
23.20	1.810150e+02	2.005376e+02
23.40	1.812269e+02	2.006306e+02
23.60	1.814365e+02	2.007224e+02
23.80	1.816496e+02	2.008130e+02
24.00	1.818557e+02	2.009025e+02
24.20	1.820578e+02	2.009908e+02
24.40	1.822568e+02	2.010780e+02
24.60	1.824550e+02	2.011641e+02
24.80	1.826597e+02	2.012492e+02
25.00	1.828546e+02	2.013332e+02
25.20	1.830463e+02	2.014163e+02
25.40	1.832364e+02	2.014984e+02
25.60	1.834238e+02	2.015795e+02
25.80	1.836097e+02	2.016597e+02
26.00	1.838042e+02	2.017390e+02
26.20	1.839875e+02	2.018174e+02
26.40	1.841678e+02	2.018950e+02
26.60	1.843463e+02	2.019717e+02
26.80	1.845222e+02	2.020476e+02
27.00	1.846975e+02	2.021226e+02
27.20	1.848700e+02	2.021969e+02
27.40	1.850535e+02	2.022704e+02
27.60	1.852236e+02	2.023432e+02
27.80	1.853929e+02	2.024153e+02
28.00	1.855590e+02	2.024865e+02
28.20	1.857231e+02	2.025571e+02
28.40	1.858855e+02	2.026270e+02
28.60	1.860471e+02	2.026962e+02
28.80	1.862067e+02	2.027648e+02
29.00	1.863792e+02	2.028327e+02
29.20	1.865377e+02	2.028999e+02
29.40	1.866936e+02	2.029665e+02
29.60	1.868474e+02	2.030325e+02
29.80	1.870005e+02	2.030979e+02
30.00	1.871514e+02	2.031627e+02
30.20	1.873022e+02	2.032270e+02
30.40	1.874508e+02	2.032906e+02
30.60	1.875974e+02	2.033537e+02
30.80	1.877582e+02	2.034162e+02
31.00	1.879036e+02	2.034782e+02
31.20	1.880488e+02	2.035397e+02
31.40	1.881909e+02	2.036006e+02
31.60	1.883335e+02	2.036610e+02
31.80	1.884736e+02	2.037210e+02
32.00	1.886111e+02	2.037804e+02
32.20	1.887477e+02	2.038393e+02
32.40	1.888823e+02	2.038977e+02
32.60	1.890158e+02	2.039557e+02
32.80	1.891709e+02	2.040132e+02
33.00	1.893044e+02	2.040703e+02
33.20	1.894353e+02	2.041269e+02
33.40	1.895700e+02	2.041831e+02
33.60	1.896983e+02	2.042388e+02
33.80	1.898253e+02	2.042940e+02
34.00	1.899522e+02	2.043489e+02
34.20	1.900766e+02	2.044034e+02
34.40	1.901999e+02	2.044574e+02
34.60	1.903227e+02	2.045110e+02
34.80	1.904475e+02	2.045643e+02
35.00	1.905680e+02	2.046171e+02


==> anc/Fig4_data/Fig4_T350_Jpsi_chic.txt <==
# # Figure 4: Dissociation rates at T = 350 MeV
# # Columns:
# # 1: p [GeV/c]
# # 2: Gamma(J/psi) [MeV]
# # 3: Gamma(chi_c) [MeV]
# 
0.00	1.432899e+02	1.448727e+02
0.20	1.434200e+02	1.449978e+02
0.40	1.438068e+02	1.453702e+02
0.60	1.444356e+02	1.459772e+02
0.80	1.452864e+02	1.467989e+02
1.00	1.463321e+02	1.478091e+02
1.20	1.475424e+02	1.489783e+02
1.40	1.488867e+02	1.502792e+02
1.60	1.503355e+02	1.516821e+02
1.80	1.518589e+02	1.531570e+02
2.00	1.534313e+02	1.546807e+02
2.20	1.550316e+02	1.562307e+02
2.40	1.566340e+02	1.577894e+02
2.60	1.582362e+02	1.593418e+02
2.80	1.598104e+02	1.608754e+02
3.00	1.613635e+02	1.623795e+02
3.20	1.628694e+02	1.638467e+02
3.40	1.643349e+02	1.652737e+02
3.60	1.657592e+02	1.666569e+02
3.80	1.671295e+02	1.679948e+02
4.00	1.684529e+02	1.692863e+02
4.20	1.697285e+02	1.705304e+02
4.40	1.709596e+02	1.717273e+02
4.60	1.721357e+02	1.728776e+02
4.80	1.732645e+02	1.739819e+02
5.00	1.743529e+02	1.750424e+02
5.20	1.753923e+02	1.760603e+02
5.40	1.763969e+02	1.770374e+02
5.60	1.773546e+02	1.779757e+02
5.80	1.782951e+02	1.788766e+02
6.00	1.791800e+02	1.797422e+02
6.20	1.800317e+02	1.805734e+02
6.40	1.808465e+02	1.813726e+02
6.60	1.816299e+02	1.821406e+02
6.80	1.823791e+02	1.828792e+02
7.00	1.831031e+02	1.835897e+02
7.20	1.837999e+02	1.842737e+02
7.40	1.844707e+02	1.849321e+02
7.60	1.851167e+02	1.855667e+02
7.80	1.857438e+02	1.861784e+02
8.00	1.863444e+02	1.867683e+02
8.20	1.869272e+02	1.873375e+02
8.40	1.874931e+02	1.878872e+02
8.60	1.880331e+02	1.884178e+02
8.80	1.885544e+02	1.889308e+02
9.00	1.890574e+02	1.894267e+02
9.20	1.895449e+02	1.899062e+02
9.40	1.900166e+02	1.903704e+02
9.60	1.904733e+02	1.908196e+02
9.80	1.909153e+02	1.912547e+02
10.00	1.913437e+02	1.916765e+02
10.20	1.917572e+02	1.920852e+02
10.40	1.921597e+02	1.924817e+02
10.60	1.925503e+02	1.928663e+02
10.80	1.929292e+02	1.932396e+02
11.00	1.932971e+02	1.936021e+02
11.20	1.936546e+02	1.939542e+02
11.40	1.940028e+02	1.942966e+02
11.60	1.943424e+02	1.946292e+02
11.80	1.946710e+02	1.949527e+02
12.00	1.949907e+02	1.952676e+02
12.20	1.952999e+02	1.955739e+02
12.40	1.956026e+02	1.958721e+02
12.60	1.958975e+02	1.961626e+02
12.80	1.961846e+02	1.964456e+02
13.00	1.964644e+02	1.967213e+02
13.20	1.967371e+02	1.969903e+02
13.40	1.970030e+02	1.972524e+02
13.60	1.972624e+02	1.975081e+02
13.80	1.975155e+02	1.977576e+02
14.00	1.977624e+02	1.980011e+02
14.20	1.980036e+02	1.982389e+02
14.40	1.982391e+02	1.984711e+02
14.60	1.984692e+02	1.986980e+02
14.80	1.986939e+02	1.989197e+02
15.00	1.989137e+02	1.991363e+02
15.20	1.990201e+02	1.992432e+02
15.40	1.991226e+02	1.993461e+02
15.60	1.992212e+02	1.994453e+02
15.80	1.993163e+02	1.995408e+02
16.00	1.994080e+02	1.996329e+02
16.20	1.994964e+02	1.997217e+02
16.40	1.995817e+02	1.998074e+02
16.60	1.996641e+02	1.998902e+02
16.80	1.997436e+02	1.999701e+02
17.00	1.998205e+02	2.000473e+02
17.20	1.998947e+02	2.001219e+02
17.40	1.999665e+02	2.001940e+02
17.60	2.000359e+02	2.002637e+02
17.80	2.001031e+02	2.003312e+02
18.00	2.001681e+02	2.003965e+02
18.20	2.002310e+02	2.004597e+02
18.40	2.002920e+02	2.005210e+02
18.60	2.003510e+02	2.005803e+02
18.80	2.004082e+02	2.006378e+02
19.00	2.004637e+02	2.006935e+02
19.20	2.005175e+02	2.007475e+02
19.40	2.005697e+02	2.008000e+02
19.60	2.006203e+02	2.008508e+02
19.80	2.006694e+02	2.009002e+02
20.00	2.007171e+02	2.009481e+02


==> anc/Fig4_data/Fig4_T350_Ups_chib.txt <==
# # Figure 4: Dissociation rates at T = 350 MeV
# # Columns:
# # 1: p [GeV/c]
# # 2: Gamma(Upsilon) [MeV]
# # 3: Gamma(chi_b) [MeV]
# 
0.00	5.351355e+01	1.562644e+02
0.20	5.355172e+01	1.562771e+02
0.40	5.366633e+01	1.563148e+02
0.60	5.385652e+01	1.563776e+02
0.80	5.412163e+01	1.564650e+02
1.00	5.446066e+01	1.565770e+02
1.20	5.487246e+01	1.567130e+02
1.40	5.535508e+01	1.568728e+02
1.60	5.590690e+01	1.570556e+02
1.80	5.652553e+01	1.572606e+02
2.00	5.720910e+01	1.574875e+02
2.20	5.795463e+01	1.577352e+02
2.40	5.875989e+01	1.580033e+02
2.60	5.962178e+01	1.582906e+02
2.80	6.053757e+01	1.585962e+02
3.00	6.150411e+01	1.589195e+02
3.20	6.251843e+01	1.592595e+02
3.40	6.357740e+01	1.596147e+02
3.60	6.467789e+01	1.599848e+02
3.80	6.581683e+01	1.603690e+02
4.00	6.699098e+01	1.607645e+02
4.20	6.819739e+01	1.611711e+02
4.40	6.943315e+01	1.615885e+02
4.60	7.069505e+01	1.620130e+02
4.80	7.198037e+01	1.624493e+02
5.00	7.328646e+01	1.628937e+02
5.20	7.461039e+01	1.633427e+02
5.40	7.594971e+01	1.637994e+02
5.60	7.730189e+01	1.642596e+02
5.80	7.866468e+01	1.647290e+02
6.00	8.003590e+01	1.651955e+02
6.20	8.141334e+01	1.656741e+02
6.40	8.279503e+01	1.661458e+02
6.60	8.417911e+01	1.666300e+02
6.80	8.556382e+01	1.671050e+02
7.00	8.694748e+01	1.675781e+02
7.20	8.832866e+01	1.680657e+02
7.40	8.970587e+01	1.685421e+02
7.60	9.107800e+01	1.690147e+02
7.80	9.244353e+01	1.694878e+02
8.00	9.380153e+01	1.699755e+02
8.20	9.515108e+01	1.704444e+02
8.40	9.649105e+01	1.709101e+02
8.60	9.782067e+01	1.713823e+02
8.80	9.913937e+01	1.718569e+02
9.00	1.004463e+02	1.723158e+02
9.20	1.017409e+02	1.727700e+02
9.40	1.030227e+02	1.732314e+02
9.60	1.042910e+02	1.736773e+02
9.80	1.055457e+02	1.741390e+02
10.00	1.067862e+02	1.745775e+02
10.20	1.080122e+02	1.750152e+02
10.40	1.092236e+02	1.754522e+02
10.60	1.104200e+02	1.758765e+02
10.80	1.116014e+02	1.762961e+02
11.00	1.127676e+02	1.767346e+02
11.20	1.139185e+02	1.771453e+02
11.40	1.150540e+02	1.775548e+02
11.60	1.161740e+02	1.779637e+02
11.80	1.172785e+02	1.783605e+02
12.00	1.183677e+02	1.787523e+02
12.20	1.194415e+02	1.791391e+02
12.40	1.204998e+02	1.795435e+02
12.60	1.215429e+02	1.799213e+02
12.80	1.225708e+02	1.802982e+02
13.00	1.235836e+02	1.806746e+02
13.20	1.245815e+02	1.810388e+02
13.40	1.255645e+02	1.813977e+02
13.60	1.265329e+02	1.817514e+02
13.80	1.274866e+02	1.821001e+02
14.00	1.284260e+02	1.824440e+02
14.20	1.293507e+02	1.828061e+02
14.40	1.302613e+02	1.831416e+02
14.60	1.311584e+02	1.834779e+02
14.80	1.320402e+02	1.838146e+02
15.00	1.329102e+02	1.841362e+02
15.20	1.337645e+02	1.844531e+02
15.40	1.346087e+02	1.847653e+02
15.60	1.354360e+02	1.850732e+02
15.80	1.362561e+02	1.853766e+02
16.00	1.370578e+02	1.856757e+02
16.20	1.378463e+02	1.859706e+02
16.40	1.386313e+02	1.862855e+02
16.60	1.393953e+02	1.865783e+02
16.80	1.401470e+02	1.868723e+02
17.00	1.408986e+02	1.871516e+02
17.20	1.416276e+02	1.874268e+02
17.40	1.423445e+02	1.877010e+02
17.60	1.430508e+02	1.879765e+02
17.80	1.437600e+02	1.882479e+02
18.00	1.444449e+02	1.885197e+02
18.20	1.451187e+02	1.887932e+02
18.40	1.457817e+02	1.890469e+02
18.60	1.464522e+02	1.892971e+02
18.80	1.470969e+02	1.895684e+02
19.00	1.477295e+02	1.898123e+02
19.20	1.483536e+02	1.900796e+02
19.40	1.489678e+02	1.903273e+02
19.60	1.495934e+02	1.905621e+02
19.80	1.501919e+02	1.907936e+02
20.00	1.507791e+02	1.910218e+02
20.20	1.513563e+02	1.912468e+02
20.40	1.519272e+02	1.914686e+02
20.60	1.525132e+02	1.916873e+02
20.80	1.530689e+02	1.919032e+02
21.00	1.536137e+02	1.921160e+02
21.20	1.541535e+02	1.923260e+02
21.40	1.546817e+02	1.925331e+02
21.60	1.552013e+02	1.927374e+02
21.80	1.557173e+02	1.929389e+02
22.00	1.562537e+02	1.931378e+02
22.20	1.567596e+02	1.933341e+02
22.40	1.572511e+02	1.935332e+02
22.60	1.577350e+02	1.937243e+02
22.80	1.582159e+02	1.939117e+02
23.00	1.586861e+02	1.940981e+02
23.20	1.591589e+02	1.942819e+02
23.40	1.596499e+02	1.944633e+02
23.60	1.601031e+02	1.946423e+02
23.80	1.605491e+02	1.948191e+02
24.00	1.609940e+02	1.949935e+02
24.20	1.614275e+02	1.951659e+02
24.40	1.618655e+02	1.953367e+02
24.60	1.622874e+02	1.955054e+02
24.80	1.627032e+02	1.956727e+02
25.00	1.631479e+02	1.958380e+02
25.20	1.635568e+02	1.960038e+02
25.40	1.639645e+02	1.961665e+02
25.60	1.643608e+02	1.963242e+02
25.80	1.647630e+02	1.964881e+02
26.00	1.651491e+02	1.966420e+02
26.20	1.655295e+02	1.967941e+02
26.40	1.659026e+02	1.969512e+02
26.60	1.662727e+02	1.971100e+02
26.80	1.666383e+02	1.972567e+02
27.00	1.670465e+02	1.974109e+02
27.20	1.674060e+02	1.975541e+02
27.40	1.677726e+02	1.976954e+02
27.60	1.680890e+02	1.978394e+02
27.80	1.684329e+02	1.979780e+02
28.00	1.687719e+02	1.981148e+02
28.20	1.691063e+02	1.982501e+02
28.40	1.694365e+02	1.983837e+02
28.60	1.697627e+02	1.985158e+02
28.80	1.700932e+02	1.986464e+02
29.00	1.704121e+02	1.987754e+02
29.20	1.707849e+02	1.989030e+02
29.40	1.710993e+02	1.990291e+02
29.60	1.714090e+02	1.991537e+02
29.80	1.717143e+02	1.992769e+02
30.00	1.720157e+02	1.993988e+02
30.20	1.723132e+02	1.995192e+02
30.40	1.726072e+02	1.996383e+02
30.60	1.728977e+02	1.997561e+02
30.80	1.731943e+02	1.998725e+02
31.00	1.734786e+02	1.999876e+02
31.20	1.737597e+02	2.001015e+02
31.40	1.740556e+02	2.002141e+02
31.60	1.743309e+02	2.003254e+02
31.80	1.746031e+02	2.004356e+02
32.00	1.749176e+02	2.005445e+02
32.20	1.751846e+02	2.006501e+02
32.40	1.754483e+02	2.007566e+02
32.60	1.757089e+02	2.008620e+02
32.80	1.759666e+02	2.009622e+02
33.00	1.762213e+02	2.010654e+02
33.20	1.764836e+02	2.011675e+02
33.40	1.767333e+02	2.012684e+02
33.60	1.769803e+02	2.013684e+02
33.80	1.772443e+02	2.014671e+02
34.00	1.774864e+02	2.015637e+02
34.20	1.777256e+02	2.016609e+02
34.40	1.779617e+02	2.017570e+02
34.60	1.781953e+02	2.018521e+02
34.80	1.784260e+02	2.019459e+02
35.00	1.786292e+02	2.020386e+02
35.20	1.788557e+02	2.021309e+02
35.40	1.790801e+02	2.022217e+02
35.60	1.792929e+02	2.023122e+02
35.80	1.795118e+02	2.024018e+02
36.00	1.797390e+02	2.024904e+02
36.20	1.799530e+02	2.025779e+02
36.40	1.801656e+02	2.026649e+02
36.60	1.803962e+02	2.027511e+02
36.80	1.806051e+02	2.028364e+02
37.00	1.808054e+02	2.029209e+02
37.20	1.810094e+02	2.030046e+02
37.40	1.812111e+02	2.030891e+02
37.60	1.814105e+02	2.031713e+02
37.80	1.816078e+02	2.032528e+02
38.00	1.818029e+02	2.033335e+02
38.20	1.819958e+02	2.034134e+02
38.40	1.821863e+02	2.034926e+02
38.60	1.823729e+02	2.035710e+02
38.80	1.825423e+02	2.036487e+02
39.00	1.827283e+02	2.037256e+02
39.20	1.829233e+02	2.038018e+02
39.40	1.831065e+02	2.038774e+02
39.60	1.832876e+02	2.039521e+02
39.80	1.834670e+02	2.040262e+02
40.00	1.836656e+02	2.040987e+02


==> anc/Fig4_data/Fig4_T400_Bc.txt <==
# # Figure 4: Dissociation rates at T = 400 MeV
# # Columns:
# # 1: p [GeV/c]
# # 2: Gamma(B_c(1S)) [MeV]
# # 3: Gamma(B_c(1P)) [MeV]
# 
0.00	1.563080e+02	1.747016e+02
0.20	1.564250e+02	1.747755e+02
0.40	1.567714e+02	1.749948e+02
0.60	1.573326e+02	1.753521e+02
0.80	1.580874e+02	1.758368e+02
1.00	1.590100e+02	1.764361e+02
1.20	1.600718e+02	1.771360e+02
1.40	1.612438e+02	1.779220e+02
1.60	1.624996e+02	1.787813e+02
1.80	1.638217e+02	1.797012e+02
2.00	1.651805e+02	1.806707e+02
2.20	1.665672e+02	1.816805e+02
2.40	1.679677e+02	1.827219e+02
2.60	1.693746e+02	1.837874e+02
2.80	1.707799e+02	1.848691e+02
3.00	1.721642e+02	1.859611e+02
3.20	1.735288e+02	1.870572e+02
3.40	1.748798e+02	1.881530e+02
3.60	1.762035e+02	1.892447e+02
3.80	1.774942e+02	1.903281e+02
4.00	1.787604e+02	1.914001e+02
4.20	1.799895e+02	1.924578e+02
4.40	1.811996e+02	1.934994e+02
4.60	1.823683e+02	1.945231e+02
4.80	1.835073e+02	1.955266e+02
5.00	1.846198e+02	1.965088e+02
5.20	1.856999e+02	1.974682e+02
5.40	1.867478e+02	1.984044e+02
5.60	1.877681e+02	1.993167e+02
5.80	1.887586e+02	2.002047e+02
6.00	1.897135e+02	2.010686e+02
6.20	1.906454e+02	2.019083e+02
6.40	1.915470e+02	2.027241e+02
6.60	1.924222e+02	2.035160e+02
6.80	1.932704e+02	2.042847e+02
7.00	1.940925e+02	2.050299e+02
7.20	1.948885e+02	2.057527e+02
7.40	1.956620e+02	2.064530e+02
7.60	1.964133e+02	2.071314e+02
7.80	1.971429e+02	2.077885e+02
8.00	1.978513e+02	2.084247e+02
8.20	1.985342e+02	2.090407e+02
8.40	1.991994e+02	2.096371e+02
8.60	1.998413e+02	2.102143e+02
8.80	2.004688e+02	2.107732e+02
9.00	2.010770e+02	2.113142e+02
9.20	2.016683e+02	2.118381e+02
9.40	2.022430e+02	2.123453e+02
9.60	2.028015e+02	2.128366e+02
9.80	2.033431e+02	2.133126e+02
10.00	2.038690e+02	2.137738e+02
10.20	2.043822e+02	2.142208e+02
10.40	2.048815e+02	2.146541e+02
10.60	2.053660e+02	2.150742e+02
10.80	2.058377e+02	2.154817e+02
11.00	2.062984e+02	2.158770e+02
11.20	2.067472e+02	2.162605e+02
11.40	2.071823e+02	2.166326e+02
11.60	2.076061e+02	2.169939e+02
11.80	2.080218e+02	2.173446e+02
12.00	2.084237e+02	2.176853e+02
12.20	2.088178e+02	2.180163e+02
12.40	2.092022e+02	2.183381e+02
12.60	2.095762e+02	2.186509e+02
12.80	2.099453e+02	2.189550e+02
13.00	2.103025e+02	2.192510e+02
13.20	2.106508e+02	2.195389e+02
13.40	2.109947e+02	2.198193e+02
13.60	2.113278e+02	2.200922e+02
13.80	2.116527e+02	2.203582e+02
14.00	2.119706e+02	2.206173e+02
14.20	2.122897e+02	2.208700e+02
14.40	2.125938e+02	2.211164e+02
14.60	2.128915e+02	2.213567e+02
14.80	2.131811e+02	2.215911e+02
15.00	2.134658e+02	2.218200e+02
15.20	2.137578e+02	2.220436e+02
15.40	2.140293e+02	2.222619e+02
15.60	2.142962e+02	2.224753e+02
15.80	2.145585e+02	2.226838e+02
16.00	2.148170e+02	2.228878e+02
16.20	2.150829e+02	2.230871e+02
16.40	2.153302e+02	2.232822e+02
16.60	2.155727e+02	2.234731e+02
16.80	2.158118e+02	2.236601e+02
17.00	2.160478e+02	2.238431e+02
17.20	2.162901e+02	2.240224e+02
17.40	2.165177e+02	2.241982e+02
17.60	2.167407e+02	2.243703e+02
17.80	2.169609e+02	2.245392e+02
18.00	2.171790e+02	2.247048e+02
18.20	2.173903e+02	2.248673e+02
18.40	2.175977e+02	2.250268e+02
18.60	2.178142e+02	2.251833e+02
18.80	2.180178e+02	2.253369e+02
19.00	2.182195e+02	2.254879e+02
19.20	2.184199e+02	2.256362e+02
19.40	2.186117e+02	2.257819e+02
19.60	2.188002e+02	2.259251e+02
19.80	2.189851e+02	2.260660e+02
20.00	2.191675e+02	2.262045e+02
20.20	2.193667e+02	2.263407e+02
20.40	2.195481e+02	2.264748e+02
20.60	2.197305e+02	2.266066e+02
20.80	2.199031e+02	2.267365e+02
21.00	2.200730e+02	2.268644e+02
21.20	2.202403e+02	2.269903e+02
21.40	2.204051e+02	2.271144e+02
21.60	2.205677e+02	2.272367e+02
21.80	2.207281e+02	2.273571e+02
22.00	2.209147e+02	2.274759e+02
22.20	2.210792e+02	2.275929e+02
22.40	2.212340e+02	2.277083e+02
22.60	2.213867e+02	2.278222e+02
22.80	2.215372e+02	2.279345e+02
23.00	2.216857e+02	2.280454e+02
23.20	2.218324e+02	2.281547e+02
23.40	2.219771e+02	2.282627e+02
23.60	2.221201e+02	2.283693e+02
23.80	2.222650e+02	2.284745e+02
24.00	2.224122e+02	2.285784e+02
24.20	2.225766e+02	2.286811e+02
24.40	2.227141e+02	2.287825e+02
24.60	2.228497e+02	2.288827e+02
24.80	2.229836e+02	2.289817e+02
25.00	2.231160e+02	2.290795e+02
25.20	2.232467e+02	2.291763e+02
25.40	2.233759e+02	2.292719e+02
25.60	2.235036e+02	2.293664e+02
25.80	2.236300e+02	2.294600e+02
26.00	2.237586e+02	2.295524e+02
26.20	2.238892e+02	2.296440e+02
26.40	2.240130e+02	2.297344e+02
26.60	2.241574e+02	2.298241e+02
26.80	2.242798e+02	2.299127e+02
27.00	2.243999e+02	2.300003e+02
27.20	2.245185e+02	2.300872e+02
27.40	2.246357e+02	2.301731e+02
27.60	2.247514e+02	2.302582e+02
27.80	2.248659e+02	2.303424e+02
28.00	2.249792e+02	2.304259e+02
28.20	2.250912e+02	2.305085e+02
28.40	2.252068e+02	2.305903e+02
28.60	2.253170e+02	2.306714e+02
28.80	2.254348e+02	2.307517e+02
29.00	2.255432e+02	2.308312e+02
29.20	2.256504e+02	2.309100e+02
29.40	2.257564e+02	2.309881e+02
29.60	2.258868e+02	2.310655e+02
29.80	2.259918e+02	2.311423e+02
30.00	2.260956e+02	2.312183e+02
30.20	2.261981e+02	2.312937e+02
30.40	2.262996e+02	2.313684e+02
30.60	2.264001e+02	2.314425e+02
30.80	2.264996e+02	2.315160e+02
31.00	2.265981e+02	2.315888e+02
31.20	2.266957e+02	2.316610e+02
31.40	2.267983e+02	2.317327e+02
31.60	2.268944e+02	2.318037e+02
31.80	2.270023e+02	2.318742e+02
32.00	2.270985e+02	2.319441e+02
32.20	2.271947e+02	2.320135e+02
32.40	2.272914e+02	2.320823e+02
32.60	2.273835e+02	2.321505e+02
32.80	2.274803e+02	2.322182e+02
33.00	2.275709e+02	2.322854e+02
33.20	2.276609e+02	2.323521e+02
33.40	2.277856e+02	2.324182e+02
33.60	2.278745e+02	2.324839e+02
33.80	2.279625e+02	2.325491e+02
34.00	2.280499e+02	2.326138e+02
34.20	2.281478e+02	2.326780e+02
34.40	2.282338e+02	2.327417e+02
34.60	2.283192e+02	2.328050e+02
34.80	2.284039e+02	2.328678e+02
35.00	2.284938e+02	2.329301e+02


==> anc/Fig4_data/Fig4_T400_Jpsi_chic.txt <==
# # Figure 4: Dissociation rates at T = 400 MeV
# # Columns:
# # 1: p [GeV/c]
# # 2: Gamma(J/psi) [MeV]
# # 3: Gamma(chi_c) [MeV]
# 
0.00	1.610097e+02	1.610097e+02
0.20	1.611728e+02	1.611728e+02
0.40	1.616572e+02	1.616572e+02
0.60	1.624450e+02	1.624450e+02
0.80	1.635067e+02	1.635067e+02
1.00	1.648065e+02	1.648065e+02
1.20	1.663067e+02	1.663067e+02
1.40	1.679658e+02	1.679658e+02
1.60	1.697430e+02	1.697430e+02
1.80	1.716024e+02	1.716024e+02
2.00	1.735121e+02	1.735121e+02
2.20	1.754449e+02	1.754449e+02
2.40	1.773772e+02	1.773772e+02
2.60	1.792893e+02	1.792893e+02
2.80	1.811676e+02	1.811676e+02
3.00	1.830036e+02	1.830036e+02
3.20	1.847891e+02	1.847891e+02
3.40	1.865195e+02	1.865195e+02
3.60	1.881908e+02	1.881908e+02
3.80	1.898007e+02	1.898007e+02
4.00	1.913483e+02	1.913483e+02
4.20	1.928343e+02	1.928343e+02
4.40	1.942606e+02	1.942606e+02
4.60	1.956279e+02	1.956279e+02
4.80	1.969391e+02	1.969391e+02
5.00	1.981961e+02	1.981961e+02
5.20	1.994012e+02	1.994012e+02
5.40	2.005560e+02	2.005560e+02
5.60	2.016633e+02	2.016633e+02
5.80	2.027246e+02	2.027246e+02
6.00	2.037429e+02	2.037429e+02
6.20	2.047201e+02	2.047201e+02
6.40	2.056582e+02	2.056582e+02
6.60	2.065592e+02	2.065592e+02
6.80	2.074253e+02	2.074253e+02
7.00	2.082580e+02	2.082580e+02
7.20	2.090591e+02	2.090591e+02
7.40	2.098302e+02	2.098302e+02
7.60	2.105729e+02	2.105729e+02
7.80	2.112884e+02	2.112884e+02
8.00	2.119783e+02	2.119783e+02
8.20	2.126439e+02	2.126439e+02
8.40	2.132862e+02	2.132862e+02
8.60	2.139065e+02	2.139065e+02
8.80	2.145056e+02	2.145056e+02
9.00	2.150849e+02	2.150849e+02
9.20	2.156450e+02	2.156450e+02
9.40	2.161873e+02	2.161873e+02
9.60	2.167121e+02	2.167121e+02
9.80	2.172203e+02	2.172203e+02
10.00	2.177128e+02	2.177128e+02
10.20	2.181904e+02	2.181904e+02
10.40	2.186534e+02	2.186534e+02
10.60	2.191027e+02	2.191027e+02
10.80	2.195391e+02	2.195391e+02
11.00	2.199626e+02	2.199626e+02
11.20	2.203741e+02	2.203741e+02
11.40	2.207741e+02	2.207741e+02
11.60	2.211630e+02	2.211630e+02
11.80	2.215413e+02	2.215413e+02
12.00	2.219095e+02	2.219095e+02
12.20	2.222677e+02	2.222677e+02
12.40	2.226166e+02	2.226166e+02
12.60	2.229563e+02	2.229563e+02
12.80	2.232875e+02	2.232875e+02
13.00	2.236103e+02	2.236103e+02
13.20	2.239250e+02	2.239250e+02
13.40	2.242319e+02	2.242319e+02
13.60	2.245315e+02	2.245315e+02
13.80	2.248238e+02	2.248238e+02
14.00	2.251091e+02	2.251091e+02
14.20	2.253878e+02	2.253878e+02
14.40	2.256600e+02	2.256600e+02
14.60	2.259258e+02	2.259258e+02
14.80	2.261858e+02	2.261858e+02
15.00	2.264399e+02	2.264399e+02
15.20	2.265509e+02	2.265509e+02
15.40	2.266576e+02	2.266576e+02
15.60	2.267605e+02	2.267605e+02
15.80	2.268596e+02	2.268596e+02
16.00	2.269551e+02	2.269551e+02
16.20	2.270472e+02	2.270472e+02
16.40	2.271361e+02	2.271361e+02
16.60	2.272218e+02	2.272218e+02
16.80	2.273047e+02	2.273047e+02
17.00	2.273847e+02	2.273847e+02
17.20	2.274620e+02	2.274620e+02
17.40	2.275367e+02	2.275367e+02
17.60	2.276090e+02	2.276090e+02
17.80	2.276789e+02	2.276789e+02
18.00	2.277466e+02	2.277466e+02
18.20	2.278121e+02	2.278121e+02
18.40	2.278755e+02	2.278755e+02
18.60	2.279369e+02	2.279369e+02
18.80	2.279965e+02	2.279965e+02
19.00	2.280542e+02	2.280542e+02
19.20	2.281101e+02	2.281101e+02
19.40	2.281644e+02	2.281644e+02
19.60	2.282171e+02	2.282171e+02
19.80	2.282682e+02	2.282682e+02
20.00	2.283178e+02	2.283178e+02


==> anc/Fig4_data/Fig4_T400_Ups_chib.txt <==
# # Figure 4: Dissociation rates at T = 400 MeV
# # Columns:
# # 1: p [GeV/c]
# # 2: Gamma(Upsilon) [MeV]
# # 3: Gamma(chi_b) [MeV]
# 
0.00	9.303410e+01	1.854570e+02
0.20	9.307411e+01	1.854694e+02
0.40	9.319424e+01	1.855064e+02
0.60	9.339386e+01	1.855679e+02
0.80	9.367214e+01	1.856540e+02
1.00	9.402770e+01	1.857637e+02
1.20	9.445944e+01	1.858975e+02
1.40	9.496510e+01	1.860543e+02
1.60	9.554290e+01	1.862342e+02
1.80	9.619014e+01	1.864363e+02
2.00	9.690468e+01	1.866596e+02
2.20	9.768344e+01	1.869036e+02
2.40	9.852352e+01	1.871673e+02
2.60	9.942179e+01	1.874499e+02
2.80	1.003751e+02	1.877503e+02
3.00	1.013800e+02	1.880681e+02
3.20	1.024332e+02	1.884021e+02
3.40	1.035312e+02	1.887519e+02
3.60	1.046707e+02	1.891167e+02
3.80	1.058481e+02	1.894952e+02
4.00	1.070600e+02	1.898868e+02
4.20	1.083033e+02	1.902901e+02
4.40	1.095745e+02	1.907041e+02
4.60	1.108704e+02	1.911275e+02
4.80	1.121883e+02	1.915600e+02
5.00	1.135247e+02	1.920003e+02
5.20	1.148769e+02	1.924478e+02
5.40	1.162425e+02	1.929020e+02
5.60	1.176184e+02	1.933617e+02
5.80	1.190025e+02	1.938264e+02
6.00	1.203923e+02	1.942953e+02
6.20	1.217856e+02	1.947677e+02
6.40	1.231805e+02	1.952428e+02
6.60	1.245750e+02	1.957205e+02
6.80	1.259673e+02	1.961999e+02
7.00	1.273558e+02	1.966807e+02
7.20	1.287389e+02	1.971619e+02
7.40	1.301153e+02	1.976431e+02
7.60	1.314838e+02	1.981236e+02
7.80	1.328430e+02	1.986030e+02
8.00	1.341918e+02	1.990809e+02
8.20	1.355297e+02	1.995569e+02
8.40	1.368554e+02	2.000305e+02
8.60	1.381682e+02	2.005017e+02
8.80	1.394677e+02	2.009700e+02
9.00	1.407531e+02	2.014353e+02
9.20	1.420237e+02	2.018975e+02
9.40	1.432795e+02	2.023563e+02
9.60	1.445197e+02	2.028115e+02
9.80	1.457440e+02	2.032632e+02
10.00	1.469525e+02	2.037110e+02
10.20	1.481445e+02	2.041550e+02
10.40	1.493203e+02	2.045948e+02
10.60	1.504795e+02	2.050304e+02
10.80	1.516219e+02	2.054618e+02
11.00	1.527474e+02	2.058888e+02
11.20	1.538557e+02	2.063113e+02
11.40	1.549474e+02	2.067292e+02
11.60	1.560229e+02	2.071425e+02
11.80	1.570813e+02	2.075508e+02
12.00	1.581214e+02	2.079545e+02
12.20	1.591493e+02	2.083532e+02
12.40	1.601540e+02	2.087470e+02
12.60	1.611511e+02	2.091360e+02
12.80	1.621233e+02	2.095200e+02
13.00	1.630779e+02	2.098993e+02
13.20	1.640301e+02	2.102735e+02
13.40	1.649535e+02	2.106430e+02
13.60	1.658610e+02	2.110077e+02
13.80	1.667701e+02	2.113676e+02
14.00	1.676477e+02	2.117226e+02
14.20	1.685096e+02	2.120732e+02
14.40	1.693777e+02	2.124190e+02
14.60	1.702140e+02	2.127603e+02
14.80	1.710327e+02	2.130969e+02
15.00	1.718390e+02	2.134292e+02
15.20	1.726559e+02	2.137570e+02
15.40	1.734361e+02	2.140804e+02
15.60	1.742031e+02	2.143995e+02
15.80	1.749535e+02	2.147144e+02
16.00	1.757259e+02	2.150251e+02
16.20	1.764589e+02	2.153316e+02
16.40	1.771727e+02	2.156340e+02
16.60	1.778774e+02	2.159324e+02
16.80	1.785743e+02	2.162266e+02
17.00	1.792892e+02	2.165169e+02
17.20	1.799585e+02	2.168034e+02
17.40	1.806201e+02	2.170859e+02
17.60	1.812754e+02	2.173645e+02
17.80	1.819108e+02	2.176394e+02
18.00	1.825356e+02	2.179106e+02
18.20	1.831913e+02	2.181780e+02
18.40	1.838049e+02	2.184419e+02
18.60	1.844129e+02	2.187022e+02
18.80	1.850003e+02	2.189590e+02
19.00	1.855773e+02	2.192124e+02
19.20	1.861449e+02	2.194622e+02
19.40	1.867530e+02	2.197089e+02
19.60	1.873200e+02	2.199522e+02
19.80	1.878667e+02	2.201922e+02
20.00	1.884022e+02	2.204290e+02
20.20	1.889556e+02	2.206627e+02
20.40	1.894748e+02	2.208933e+02
20.60	1.899940e+02	2.211209e+02
20.80	1.905124e+02	2.213455e+02
21.00	1.910635e+02	2.215672e+02
21.20	1.915560e+02	2.217860e+02
21.40	1.920408e+02	2.220019e+02
21.60	1.925178e+02	2.222150e+02
21.80	1.929877e+02	2.224254e+02
22.00	1.934599e+02	2.226331e+02
22.20	1.939340e+02	2.228381e+02
22.40	1.943345e+02	2.230406e+02
22.60	1.947770e+02	2.232404e+02
22.80	1.952663e+02	2.234377e+02
23.00	1.956974e+02	2.236326e+02
23.20	1.961219e+02	2.238250e+02
23.40	1.965402e+02	2.240149e+02
23.60	1.969633e+02	2.242026e+02
23.80	1.973906e+02	2.243878e+02
24.00	1.977930e+02	2.245708e+02
24.20	1.981894e+02	2.247516e+02
24.40	1.985802e+02	2.249300e+02
24.60	1.989616e+02	2.251063e+02
24.80	1.993962e+02	2.252805e+02
25.00	1.997734e+02	2.254525e+02
25.20	2.001451e+02	2.256225e+02
25.40	2.005230e+02	2.257904e+02
25.60	2.008856e+02	2.259563e+02
25.80	2.012651e+02	2.261202e+02
26.00	2.016186e+02	2.262821e+02
26.20	2.019670e+02	2.264421e+02
26.40	2.023108e+02	2.266003e+02
26.60	2.026501e+02	2.267565e+02
26.80	2.029851e+02	2.269109e+02
27.00	2.033158e+02	2.270635e+02
27.20	2.036074e+02	2.272144e+02
27.40	2.039286e+02	2.273635e+02
27.60	2.042577e+02	2.275108e+02
27.80	2.045928e+02	2.276565e+02
28.00	2.049047e+02	2.278006e+02
28.20	2.052114e+02	2.279429e+02
28.40	2.055137e+02	2.280836e+02
28.60	2.058121e+02	2.282228e+02
28.80	2.061066e+02	2.283604e+02
29.00	2.063971e+02	2.284965e+02
29.20	2.066842e+02	2.286310e+02
29.40	2.069557e+02	2.287641e+02
29.60	2.072355e+02	2.288956e+02
29.80	2.075116e+02	2.290257e+02
30.00	2.077660e+02	2.291545e+02
30.20	2.080366e+02	2.292818e+02
30.40	2.083278e+02	2.294077e+02
30.60	2.085928e+02	2.295322e+02
30.80	2.088540e+02	2.296554e+02
31.00	2.091119e+02	2.297773e+02
31.20	2.093666e+02	2.298978e+02
31.40	2.096182e+02	2.300172e+02
31.60	2.098671e+02	2.301352e+02
31.80	2.101127e+02	2.302519e+02
32.00	2.103554e+02	2.303675e+02
32.20	2.105953e+02	2.304818e+02
32.40	2.108324e+02	2.305949e+02
32.60	2.110667e+02	2.307070e+02
32.80	2.112976e+02	2.308178e+02
33.00	2.115396e+02	2.309274e+02
33.20	2.117653e+02	2.310360e+02
33.40	2.119903e+02	2.311434e+02
33.60	2.122120e+02	2.312497e+02
33.80	2.124330e+02	2.313550e+02
34.00	2.126507e+02	2.314592e+02
34.20	2.128660e+02	2.315623e+02
34.40	2.130789e+02	2.316644e+02
34.60	2.132894e+02	2.317655e+02
34.80	2.134976e+02	2.318657e+02
35.00	2.137034e+02	2.319648e+02
35.20	2.139071e+02	2.320628e+02
35.40	2.141085e+02	2.321600e+02
35.60	2.143079e+02	2.322563e+02
35.80	2.145050e+02	2.323515e+02
36.00	2.147001e+02	2.324459e+02
36.20	2.148932e+02	2.325393e+02
36.40	2.150973e+02	2.326318e+02
36.60	2.152866e+02	2.327235e+02
36.80	2.154988e+02	2.328143e+02
37.00	2.156842e+02	2.329042e+02
37.20	2.158668e+02	2.329933e+02
37.40	2.160318e+02	2.330815e+02
37.60	2.162128e+02	2.331689e+02
37.80	2.163919e+02	2.332555e+02
38.00	2.165692e+02	2.333413e+02
38.20	2.167447e+02	2.334262e+02
38.40	2.169192e+02	2.335105e+02
38.60	2.170912e+02	2.335939e+02
38.80	2.172615e+02	2.336765e+02
39.00	2.174302e+02	2.337584e+02
39.20	2.175971e+02	2.338395e+02
39.40	2.177626e+02	2.339200e+02
39.60	2.179263e+02	2.339997e+02
39.80	2.180886e+02	2.340786e+02
40.00	2.182493e+02	2.341569e+02


==> anc/Fig4_data/Fig4_T450_Bc.txt <==
# # Figure 4: Dissociation rates at T = 450 MeV
# # Columns:
# # 1: p [GeV/c]
# # 2: Gamma(B_c(1S)) [MeV]
# # 3: Gamma(B_c(1P)) [MeV]
# 
0.00	1.936350e+02	1.936350e+02
0.20	1.937328e+02	1.937328e+02
0.40	1.940210e+02	1.940210e+02
0.60	1.944890e+02	1.944890e+02
0.80	1.951198e+02	1.951198e+02
1.00	1.958934e+02	1.958934e+02
1.20	1.967888e+02	1.967888e+02
1.40	1.977858e+02	1.977858e+02
1.60	1.988657e+02	1.988657e+02
1.80	2.000122e+02	2.000122e+02
2.00	2.012113e+02	2.012113e+02
2.20	2.024508e+02	2.024508e+02
2.40	2.037196e+02	2.037196e+02
2.60	2.050078e+02	2.050078e+02
2.80	2.063073e+02	2.063073e+02
3.00	2.076113e+02	2.076113e+02
3.20	2.089135e+02	2.089135e+02
3.40	2.102092e+02	2.102092e+02
3.60	2.114936e+02	2.114936e+02
3.80	2.127632e+02	2.127632e+02
4.00	2.140146e+02	2.140146e+02
4.20	2.152451e+02	2.152451e+02
4.40	2.164522e+02	2.164522e+02
4.60	2.176339e+02	2.176339e+02
4.80	2.187886e+02	2.187886e+02
5.00	2.199155e+02	2.199155e+02
5.20	2.210137e+02	2.210137e+02
5.40	2.220830e+02	2.220830e+02
5.60	2.231234e+02	2.231234e+02
5.80	2.241345e+02	2.241345e+02
6.00	2.251163e+02	2.251163e+02
6.20	2.260695e+02	2.260695e+02
6.40	2.269939e+02	2.269939e+02
6.60	2.278896e+02	2.278896e+02
6.80	2.287576e+02	2.287576e+02
7.00	2.295979e+02	2.295979e+02
7.20	2.304112e+02	2.304112e+02
7.40	2.311983e+02	2.311983e+02
7.60	2.319599e+02	2.319599e+02
7.80	2.326968e+02	2.326968e+02
8.00	2.334096e+02	2.334096e+02
8.20	2.340992e+02	2.340992e+02
8.40	2.347664e+02	2.347664e+02
8.60	2.354122e+02	2.354122e+02
8.80	2.360370e+02	2.360370e+02
9.00	2.366418e+02	2.366418e+02
9.20	2.372272e+02	2.372272e+02
9.40	2.377941e+02	2.377941e+02
9.60	2.383429e+02	2.383429e+02
9.80	2.388743e+02	2.388743e+02
10.00	2.393892e+02	2.393892e+02
10.20	2.398878e+02	2.398878e+02
10.40	2.403712e+02	2.403712e+02
10.60	2.408395e+02	2.408395e+02
10.80	2.412936e+02	2.412936e+02
11.00	2.417341e+02	2.417341e+02
11.20	2.421614e+02	2.421614e+02
11.40	2.425760e+02	2.425760e+02
11.60	2.429785e+02	2.429785e+02
11.80	2.433693e+02	2.433693e+02
12.00	2.437490e+02	2.437490e+02
12.20	2.441179e+02	2.441179e+02
12.40	2.444765e+02	2.444765e+02
12.60	2.448252e+02	2.448252e+02
12.80	2.451645e+02	2.451645e+02
13.00	2.454946e+02	2.454946e+02
13.20	2.458160e+02	2.458160e+02
13.40	2.461289e+02	2.461289e+02
13.60	2.464336e+02	2.464336e+02
13.80	2.467307e+02	2.467307e+02
14.00	2.470202e+02	2.470202e+02
14.20	2.473024e+02	2.473024e+02
14.40	2.475778e+02	2.475778e+02
14.60	2.478465e+02	2.478465e+02
14.80	2.481088e+02	2.481088e+02
15.00	2.483649e+02	2.483649e+02
15.20	2.486150e+02	2.486150e+02
15.40	2.488595e+02	2.488595e+02
15.60	2.490984e+02	2.490984e+02
15.80	2.493320e+02	2.493320e+02
16.00	2.495605e+02	2.495605e+02
16.20	2.497841e+02	2.497841e+02
16.40	2.500029e+02	2.500029e+02
16.60	2.502172e+02	2.502172e+02
16.80	2.504270e+02	2.504270e+02
17.00	2.506326e+02	2.506326e+02
17.20	2.508340e+02	2.508340e+02
17.40	2.510316e+02	2.510316e+02
17.60	2.512252e+02	2.512252e+02
17.80	2.514153e+02	2.514153e+02
18.00	2.516017e+02	2.516017e+02
18.20	2.517846e+02	2.517846e+02
18.40	2.519643e+02	2.519643e+02
18.60	2.521407e+02	2.521407e+02
18.80	2.523140e+02	2.523140e+02
19.00	2.524843e+02	2.524843e+02
19.20	2.526516e+02	2.526516e+02
19.40	2.528162e+02	2.528162e+02
19.60	2.529779e+02	2.529779e+02
19.80	2.531371e+02	2.531371e+02
20.00	2.532937e+02	2.532937e+02
20.20	2.534478e+02	2.534478e+02
20.40	2.535995e+02	2.535995e+02
20.60	2.537488e+02	2.537488e+02
20.80	2.538959e+02	2.538959e+02
21.00	2.540407e+02	2.540407e+02
21.20	2.541835e+02	2.541835e+02
21.40	2.543241e+02	2.543241e+02
21.60	2.544628e+02	2.544628e+02
21.80	2.545996e+02	2.545996e+02
22.00	2.547343e+02	2.547343e+02
22.20	2.548674e+02	2.548674e+02
22.40	2.549985e+02	2.549985e+02
22.60	2.551279e+02	2.551279e+02
22.80	2.552556e+02	2.552556e+02
23.00	2.553817e+02	2.553817e+02
23.20	2.555062e+02	2.555062e+02
23.40	2.556291e+02	2.556291e+02
23.60	2.557504e+02	2.557504e+02
23.80	2.558704e+02	2.558704e+02
24.00	2.559888e+02	2.559888e+02
24.20	2.561058e+02	2.561058e+02
24.40	2.562215e+02	2.562215e+02
24.60	2.563359e+02	2.563359e+02
24.80	2.564488e+02	2.564488e+02
25.00	2.565606e+02	2.565606e+02
25.20	2.566711e+02	2.566711e+02
25.40	2.567804e+02	2.567804e+02
25.60	2.568885e+02	2.568885e+02
25.80	2.569954e+02	2.569954e+02
26.00	2.571012e+02	2.571012e+02
26.20	2.572059e+02	2.572059e+02
26.40	2.573095e+02	2.573095e+02
26.60	2.574120e+02	2.574120e+02
26.80	2.575135e+02	2.575135e+02
27.00	2.576140e+02	2.576140e+02
27.20	2.577135e+02	2.577135e+02
27.40	2.578120e+02	2.578120e+02
27.60	2.579095e+02	2.579095e+02
27.80	2.580062e+02	2.580062e+02
28.00	2.581019e+02	2.581019e+02
28.20	2.581967e+02	2.581967e+02
28.40	2.582907e+02	2.582907e+02
28.60	2.583838e+02	2.583838e+02
28.80	2.584760e+02	2.584760e+02
29.00	2.585674e+02	2.585674e+02
29.20	2.586580e+02	2.586580e+02
29.40	2.587478e+02	2.587478e+02
29.60	2.588368e+02	2.588368e+02
29.80	2.589251e+02	2.589251e+02
30.00	2.590126e+02	2.590126e+02
30.20	2.590993e+02	2.590993e+02
30.40	2.591853e+02	2.591853e+02
30.60	2.592707e+02	2.592707e+02
30.80	2.593553e+02	2.593553e+02
31.00	2.594392e+02	2.594392e+02
31.20	2.595224e+02	2.595224e+02
31.40	2.596050e+02	2.596050e+02
31.60	2.596869e+02	2.596869e+02
31.80	2.597681e+02	2.597681e+02
32.00	2.598488e+02	2.598488e+02
32.20	2.599288e+02	2.599288e+02
32.40	2.600081e+02	2.600081e+02
32.60	2.600869e+02	2.600869e+02
32.80	2.601651e+02	2.601651e+02
33.00	2.602427e+02	2.602427e+02
33.20	2.603197e+02	2.603197e+02
33.40	2.603961e+02	2.603961e+02
33.60	2.604719e+02	2.604719e+02
33.80	2.605472e+02	2.605472e+02
34.00	2.606220e+02	2.606220e+02
34.20	2.606962e+02	2.606962e+02
34.40	2.607700e+02	2.607700e+02
34.60	2.608431e+02	2.608431e+02
34.80	2.609158e+02	2.609158e+02
35.00	2.609879e+02	2.609879e+02


==> anc/Fig4_data/Fig4_T450_Jpsi_chic.txt <==
# # Figure 4: Dissociation rates at T = 450 MeV
# # Columns:
# # 1: p [GeV/c]
# # 2: Gamma(J/psi) [MeV]
# # 3: Gamma(chi_c) [MeV]
# 
0.00	1.761441e+02	1.761441e+02
0.20	1.763542e+02	1.763542e+02
0.40	1.769752e+02	1.769752e+02
0.60	1.779813e+02	1.779813e+02
0.80	1.793323e+02	1.793323e+02
1.00	1.809804e+02	1.809804e+02
1.20	1.828711e+02	1.828711e+02
1.40	1.849482e+02	1.849482e+02
1.60	1.871604e+02	1.871604e+02
1.80	1.894618e+02	1.894618e+02
2.00	1.918098e+02	1.918098e+02
2.20	1.941689e+02	1.941689e+02
2.40	1.965132e+02	1.965132e+02
2.60	1.988224e+02	1.988224e+02
2.80	2.010812e+02	2.010812e+02
3.00	2.032785e+02	2.032785e+02
3.20	2.054045e+02	2.054045e+02
3.40	2.074549e+02	2.074549e+02
3.60	2.094264e+02	2.094264e+02
3.80	2.113192e+02	2.113192e+02
4.00	2.131343e+02	2.131343e+02
4.20	2.148735e+02	2.148735e+02
4.40	2.165387e+02	2.165387e+02
4.60	2.181315e+02	2.181315e+02
4.80	2.196553e+02	2.196553e+02
5.00	2.211129e+02	2.211129e+02
5.20	2.225073e+02	2.225073e+02
5.40	2.238418e+02	2.238418e+02
5.60	2.251193e+02	2.251193e+02
5.80	2.263429e+02	2.263429e+02
6.00	2.275156e+02	2.275156e+02
6.20	2.286400e+02	2.286400e+02
6.40	2.297186e+02	2.297186e+02
6.60	2.307538e+02	2.307538e+02
6.80	2.317478e+02	2.317478e+02
7.00	2.327033e+02	2.327033e+02
7.20	2.336218e+02	2.336218e+02
7.40	2.345055e+02	2.345055e+02
7.60	2.353562e+02	2.353562e+02
7.80	2.361756e+02	2.361756e+02
8.00	2.369655e+02	2.369655e+02
8.20	2.377273e+02	2.377273e+02
8.40	2.384625e+02	2.384625e+02
8.60	2.391720e+02	2.391720e+02
8.80	2.398578e+02	2.398578e+02
9.00	2.405204e+02	2.405204e+02
9.20	2.411613e+02	2.411613e+02
9.40	2.417813e+02	2.417813e+02
9.60	2.423817e+02	2.423817e+02
9.80	2.429631e+02	2.429631e+02
10.00	2.435265e+02	2.435265e+02
10.20	2.440728e+02	2.440728e+02
10.40	2.446025e+02	2.446025e+02
10.60	2.451166e+02	2.451166e+02
10.80	2.456159e+02	2.456159e+02
11.00	2.461006e+02	2.461006e+02
11.20	2.465716e+02	2.465716e+02
11.40	2.470295e+02	2.470295e+02
11.60	2.474747e+02	2.474747e+02
11.80	2.479079e+02	2.479079e+02
12.00	2.483294e+02	2.483294e+02
12.20	2.487398e+02	2.487398e+02
12.40	2.491394e+02	2.491394e+02
12.60	2.495289e+02	2.495289e+02
12.80	2.499084e+02	2.499084e+02
13.00	2.502785e+02	2.502785e+02
13.20	2.506393e+02	2.506393e+02
13.40	2.509912e+02	2.509912e+02
13.60	2.513348e+02	2.513348e+02
13.80	2.516701e+02	2.516701e+02
14.00	2.519975e+02	2.519975e+02
14.20	2.523174e+02	2.523174e+02
14.40	2.526299e+02	2.526299e+02
14.60	2.529353e+02	2.529353e+02
14.80	2.532338e+02	2.532338e+02
15.00	2.535258e+02	2.535258e+02
15.20	2.536386e+02	2.536386e+02
15.40	2.537471e+02	2.537471e+02
15.60	2.538516e+02	2.538516e+02
15.80	2.539523e+02	2.539523e+02
16.00	2.540494e+02	2.540494e+02
16.20	2.541430e+02	2.541430e+02
16.40	2.542333e+02	2.542333e+02
16.60	2.543204e+02	2.543204e+02
16.80	2.544046e+02	2.544046e+02
17.00	2.544858e+02	2.544858e+02
17.20	2.545643e+02	2.545643e+02
17.40	2.546402e+02	2.546402e+02
17.60	2.547136e+02	2.547136e+02
17.80	2.547846e+02	2.547846e+02
18.00	2.548532e+02	2.548532e+02
18.20	2.549197e+02	2.549197e+02
18.40	2.549841e+02	2.549841e+02
18.60	2.550465e+02	2.550465e+02
18.80	2.551069e+02	2.551069e+02
19.00	2.551655e+02	2.551655e+02
19.20	2.552222e+02	2.552222e+02
19.40	2.552773e+02	2.552773e+02
19.60	2.553307e+02	2.553307e+02
19.80	2.553826e+02	2.553826e+02
20.00	2.554329e+02	2.554329e+02


==> anc/Fig4_data/Fig4_T450_Ups_chib.txt <==
# # Figure 4: Dissociation rates at T = 450 MeV
# # Columns:
# # 1: p [GeV/c]
# # 2: Gamma(Upsilon) [MeV]
# # 3: Gamma(chi_b) [MeV]
# 
0.00	1.419093e+02	2.064330e+02
0.20	1.419452e+02	2.064476e+02
0.40	1.420527e+02	2.064915e+02
0.60	1.422310e+02	2.065642e+02
0.80	1.424797e+02	2.066657e+02
1.00	1.427976e+02	2.067954e+02
1.20	1.431832e+02	2.069535e+02
1.40	1.436351e+02	2.071388e+02
1.60	1.441513e+02	2.073510e+02
1.80	1.447295e+02	2.075892e+02
2.00	1.453677e+02	2.078523e+02
2.20	1.460633e+02	2.081396e+02
2.40	1.468134e+02	2.084500e+02
2.60	1.476153e+02	2.087827e+02
2.80	1.484663e+02	2.091367e+02
3.00	1.493631e+02	2.095107e+02
3.20	1.503030e+02	2.099045e+02
3.40	1.512825e+02	2.103168e+02
3.60	1.522987e+02	2.107459e+02
3.80	1.533485e+02	2.111908e+02
4.00	1.544290e+02	2.116501e+02
4.20	1.555369e+02	2.121228e+02
4.40	1.566696e+02	2.126078e+02
4.60	1.578239e+02	2.131040e+02
4.80	1.589971e+02	2.136105e+02
5.00	1.601867e+02	2.141263e+02
5.20	1.613901e+02	2.146504e+02
5.40	1.626047e+02	2.151818e+02
5.60	1.638282e+02	2.157197e+02
5.80	1.650585e+02	2.162632e+02
6.00	1.662935e+02	2.168116e+02
6.20	1.675313e+02	2.173639e+02
6.40	1.687700e+02	2.179191e+02
6.60	1.700077e+02	2.184765e+02
6.80	1.712430e+02	2.190354e+02
7.00	1.724746e+02	2.195946e+02
7.20	1.737010e+02	2.201540e+02
7.40	1.749210e+02	2.207128e+02
7.60	1.761333e+02	2.212705e+02
7.80	1.773371e+02	2.218267e+02
8.00	1.785313e+02	2.223811e+02
8.20	1.797146e+02	2.229333e+02
8.40	1.808862e+02	2.234830e+02
8.60	1.820459e+02	2.240298e+02
8.80	1.831937e+02	2.245735e+02
9.00	1.843292e+02	2.251137e+02
9.20	1.854449e+02	2.256502e+02
9.40	1.865547e+02	2.261829e+02
9.60	1.876398e+02	2.267113e+02
9.80	1.887224e+02	2.272353e+02
10.00	1.897774e+02	2.277546e+02
10.20	1.908318e+02	2.282689e+02
10.40	1.918557e+02	2.287782e+02
10.60	1.928816e+02	2.292821e+02
10.80	1.938775e+02	2.297807e+02
11.00	1.948553e+02	2.302737e+02
11.20	1.958420e+02	2.307612e+02
11.40	1.967914e+02	2.312430e+02
11.60	1.977219e+02	2.317191e+02
11.80	1.986708e+02	2.321895e+02
12.00	1.995728e+02	2.326542e+02
12.20	2.004661e+02	2.331133e+02
12.40	2.013344e+02	2.335666e+02
12.60	2.022290e+02	2.340142e+02
12.80	2.030835e+02	2.344561e+02
13.00	2.039097e+02	2.348924e+02
13.20	2.047209e+02	2.353233e+02
13.40	2.055743e+02	2.357486e+02
13.60	2.063646e+02	2.361683e+02
13.80	2.071468e+02	2.365827e+02
14.00	2.079066e+02	2.369916e+02
14.20	2.086704e+02	2.373952e+02
14.40	2.094547e+02	2.377934e+02
14.60	2.101820e+02	2.381863e+02
14.80	2.108945e+02	2.385740e+02
15.00	2.116012e+02	2.389564e+02
15.20	2.123040e+02	2.393337e+02
15.40	2.130325e+02	2.397057e+02
15.60	2.137037e+02	2.400727e+02
15.80	2.143607e+02	2.404347e+02
16.00	2.150435e+02	2.407917e+02
16.20	2.156977e+02	2.411438e+02
16.40	2.163258e+02	2.414911e+02
16.60	2.169424e+02	2.418335e+02
16.80	2.176077e+02	2.421714e+02
17.00	2.182072e+02	2.425045e+02
17.20	2.188074e+02	2.428330e+02
17.40	2.194083e+02	2.431571e+02
17.60	2.199796e+02	2.434767e+02
17.80	2.205414e+02	2.437919e+02
18.00	2.210943e+02	2.441028e+02
18.20	2.216967e+02	2.444096e+02
18.40	2.222380e+02	2.447122e+02
18.60	2.228064e+02	2.450106e+02
18.80	2.233314e+02	2.453051e+02
19.00	2.238474e+02	2.455955e+02
19.20	2.243550e+02	2.458821e+02
19.40	2.248551e+02	2.461649e+02
19.60	2.253481e+02	2.464438e+02
19.80	2.258349e+02	2.467191e+02
20.00	2.262857e+02	2.469907e+02
20.20	2.267787e+02	2.472587e+02
20.40	2.272432e+02	2.475233e+02
20.60	2.276986e+02	2.477843e+02
20.80	2.281476e+02	2.480418e+02
21.00	2.285878e+02	2.482960e+02
21.20	2.290233e+02	2.485469e+02
21.40	2.294525e+02	2.487945e+02
21.60	2.298729e+02	2.490389e+02
21.80	2.303029e+02	2.492801e+02
22.00	2.307404e+02	2.495183e+02
22.20	2.311152e+02	2.497533e+02
22.40	2.315152e+02	2.499854e+02
22.60	2.319040e+02	2.502145e+02
22.80	2.322915e+02	2.504407e+02
23.00	2.326733e+02	2.506640e+02
23.20	2.330496e+02	2.508845e+02
23.40	2.334360e+02	2.511023e+02
23.60	2.338025e+02	2.513173e+02
23.80	2.341643e+02	2.515296e+02
24.00	2.345270e+02	2.517393e+02
24.20	2.349064e+02	2.519464e+02
24.40	2.352550e+02	2.521509e+02
24.60	2.355612e+02	2.523530e+02
24.80	2.358998e+02	2.525526e+02
25.00	2.362332e+02	2.527497e+02
25.20	2.365619e+02	2.529445e+02
25.40	2.368862e+02	2.531370e+02
25.60	2.372061e+02	2.533270e+02
25.80	2.375216e+02	2.535148e+02
26.00	2.378333e+02	2.537004e+02
26.20	2.381408e+02	2.538839e+02
26.40	2.384582e+02	2.540651e+02
26.60	2.387436e+02	2.542442e+02
26.80	2.390670e+02	2.544212e+02
27.00	2.393600e+02	2.545961e+02
27.20	2.396487e+02	2.547690e+02
27.40	2.399336e+02	2.549400e+02
27.60	2.401840e+02	2.551089e+02
27.80	2.404621e+02	2.552759e+02
28.00	2.407370e+02	2.554411e+02
28.20	2.410078e+02	2.556043e+02
28.40	2.412759e+02	2.557657e+02
28.60	2.415407e+02	2.559252e+02
28.80	2.418019e+02	2.560830e+02
29.00	2.420606e+02	2.562390e+02
29.20	2.423153e+02	2.563933e+02
29.40	2.425593e+02	2.565459e+02
29.60	2.428096e+02	2.566968e+02
29.80	2.430383e+02	2.568460e+02
30.00	2.432812e+02	2.569936e+02
30.20	2.435201e+02	2.571396e+02
30.40	2.437569e+02	2.572840e+02
30.60	2.439906e+02	2.574269e+02
30.80	2.442195e+02	2.575681e+02
31.00	2.444469e+02	2.577080e+02
31.20	2.446501e+02	2.578463e+02
31.40	2.448740e+02	2.579831e+02
31.60	2.450952e+02	2.581185e+02
31.80	2.453138e+02	2.582525e+02
32.00	2.455303e+02	2.583850e+02
32.20	2.457440e+02	2.585163e+02
32.40	2.459554e+02	2.586461e+02
32.60	2.461646e+02	2.587745e+02
32.80	2.463714e+02	2.589017e+02
33.00	2.465666e+02	2.590275e+02
33.20	2.467689e+02	2.591521e+02
33.40	2.469533e+02	2.592754e+02
33.60	2.471511e+02	2.593974e+02
33.80	2.473430e+02	2.595182e+02
34.00	2.475358e+02	2.596379e+02
34.20	2.477266e+02	2.597562e+02
34.40	2.479003e+02	2.598735e+02
34.60	2.480883e+02	2.599895e+02
34.80	2.482744e+02	2.601044e+02
35.00	2.484586e+02	2.602182e+02
35.20	2.486412e+02	2.603309e+02
35.40	2.488223e+02	2.604425e+02
35.60	2.490024e+02	2.605530e+02
35.80	2.491672e+02	2.606623e+02
36.00	2.493414e+02	2.607707e+02
36.20	2.495139e+02	2.608780e+02
36.40	2.496846e+02	2.609843e+02
36.60	2.498535e+02	2.610896e+02
36.80	2.500208e+02	2.611939e+02
37.00	2.501865e+02	2.612971e+02
37.20	2.503504e+02	2.613995e+02
37.40	2.505060e+02	2.615009e+02
37.60	2.506667e+02	2.616012e+02
37.80	2.508131e+02	2.617008e+02
38.00	2.509709e+02	2.617993e+02
38.20	2.511271e+02	2.618969e+02
38.40	2.512818e+02	2.619937e+02
38.60	2.514350e+02	2.620896e+02
38.80	2.515867e+02	2.621846e+02
39.00	2.517370e+02	2.622787e+02
39.20	2.518860e+02	2.623720e+02
39.40	2.520335e+02	2.624645e+02
39.60	2.521797e+02	2.625560e+02
39.80	2.523245e+02	2.626469e+02
40.00	2.524680e+02	2.627368e+02


==> anc/Fig4_data/README_Fig4_data.txt <==
Figure 4 data files

This directory contains the numerical data used to generate Fig. 4
of the manuscript.

For Fig. 4, different meson species are evaluated on different
momentum grids. Therefore, dissociation rates are provided in
separate files according to their respective momentum grids.

File structure:
- Fig4_T*_Jpsi_chic.txt : J/psi and chi_c rates
- Fig4_T*_Bc.txt        : B_c(1S) and B_c(1P) rates
- Fig4_T*_Ups_chib.txt  : Upsilon and chi_b rates

Units:
- Momentum p in GeV/c
- Dissociation rate Gamma in MeV


==> anc/Fig5_data/Fig5a_Neq_Bc1P.txt <==
# # Figure 5: Time-dependent equilibrium and R factors
# # Panel (a): Equilibrium number
# # Columns:
# # 1: t [fm/c]
# # 2: N_eq(B_c(1P))
# 
2.10	3.159799e-03
2.20	3.222563e-03
2.30	3.265647e-03
2.40	3.288766e-03
2.50	3.292490e-03
2.60	3.278331e-03
2.70	3.248730e-03
2.80	3.206883e-03
2.90	3.156386e-03
3.00	3.100908e-03
3.10	3.043806e-03
3.20	2.987906e-03
3.30	2.935343e-03
3.40	2.887567e-03
3.50	2.845421e-03
3.60	2.809237e-03
3.70	2.778983e-03
3.80	2.754384e-03
3.90	2.735008e-03
4.00	2.720338e-03
4.10	2.709847e-03
4.20	2.703022e-03
4.30	2.699348e-03
4.40	2.698347e-03
4.50	2.699661e-03
4.60	2.702892e-03
4.70	2.707720e-03
4.80	2.713859e-03
4.90	2.721065e-03
5.00	2.713066e-03
5.10	2.694134e-03
5.20	2.676465e-03
5.30	2.659858e-03
5.40	2.644128e-03
5.50	2.629126e-03
5.60	2.614720e-03
5.70	2.600799e-03
5.80	2.587272e-03
5.90	2.574063e-03
6.00	2.561102e-03
6.10	2.548327e-03
6.20	2.535695e-03
6.30	2.523161e-03
6.40	2.510698e-03
6.50	2.498274e-03
6.60	2.485864e-03
6.70	2.473449e-03
6.80	2.461013e-03
6.90	2.448513e-03
7.00	2.436000e-03
7.10	2.423438e-03
7.20	2.410812e-03
7.30	2.398120e-03
7.40	2.385365e-03
7.50	2.372544e-03


==> anc/Fig5_data/Fig5a_Neq_Bc1S.txt <==
# # Figure 5: Time-dependent equilibrium and R factors
# # Panel (a): Equilibrium number
# # Columns:
# # 1: t [fm/c]
# # 2: N_eq(B_c(1S))
# 
0.20	3.985285e-04
0.30	6.844929e-04
0.40	9.478179e-04
0.50	1.220710e-03
0.60	1.500246e-03
0.70	1.784059e-03
0.80	2.070093e-03
0.90	2.371760e-03
1.00	2.685849e-03
1.10	3.001077e-03
1.20	3.315057e-03
1.30	3.625242e-03
1.40	3.928946e-03
1.50	4.223336e-03
1.60	4.505464e-03
1.70	4.772318e-03
1.80	5.020729e-03
1.90	5.247584e-03
2.00	5.528740e-03
2.10	5.792808e-03
2.20	6.027102e-03
2.30	6.227785e-03
2.40	6.392180e-03
2.50	6.519282e-03
2.60	6.610080e-03
2.70	6.667674e-03
2.80	6.697171e-03
2.90	6.704900e-03
3.00	6.697921e-03
3.10	6.683111e-03
3.20	6.666638e-03
3.30	6.653510e-03
3.40	6.647443e-03
3.50	6.650942e-03
3.60	6.665410e-03
3.70	6.691417e-03
3.80	6.728926e-03
3.90	6.777478e-03
4.00	6.836326e-03
4.10	6.904629e-03
4.20	6.981514e-03
4.30	7.066003e-03
4.40	7.157132e-03
4.50	7.254284e-03
4.60	7.356569e-03
4.70	7.463315e-03
4.80	7.573886e-03
4.90	7.687728e-03
5.00	7.760986e-03
5.10	7.803834e-03
5.20	7.848906e-03
5.30	7.895737e-03
5.40	7.943889e-03
5.50	7.993000e-03
5.60	8.042744e-03
5.70	8.092837e-03
5.80	8.143050e-03
5.90	8.193178e-03
6.00	8.243033e-03
6.10	8.292441e-03
6.20	8.341278e-03
6.30	8.389417e-03
6.40	8.436769e-03
6.50	8.483242e-03
6.60	8.528753e-03
6.70	8.573241e-03
6.80	8.616646e-03
6.90	8.658763e-03
7.00	8.699883e-03
7.10	8.739820e-03
7.20	8.778504e-03
7.30	8.815930e-03
7.40	8.852106e-03
7.50	8.887017e-03


==> anc/Fig5_data/Fig5a_Neq_Jpsi.txt <==
# # Figure 5: Time-dependent equilibrium and R factors
# # Panel (a): Equilibrium number
# # Columns:
# # 1: t [fm/c]
# # 2: N_eq(J/psi)
# 
1.10	4.019486e-02
1.20	4.194919e-02
1.30	4.355307e-02
1.40	4.834762e-02
1.50	5.389013e-02
1.60	5.973231e-02
1.70	6.587656e-02
1.80	7.232282e-02
1.90	7.906870e-02
2.00	8.610850e-02
2.10	9.343181e-02
2.20	1.010220e-01
2.30	1.088545e-01
2.40	1.168962e-01
2.50	1.250974e-01
2.60	1.333990e-01
2.70	1.417236e-01
2.80	1.496042e-01
2.90	1.566684e-01
3.00	1.633236e-01
3.10	1.694315e-01
3.20	1.748526e-01
3.30	1.794578e-01
3.40	1.831405e-01
3.50	1.858305e-01
3.60	1.875049e-01
3.70	1.881940e-01
3.80	1.879812e-01
3.90	1.869982e-01
4.00	1.854078e-01
4.10	1.833911e-01
4.20	1.811297e-01
4.30	1.787916e-01
4.40	1.765211e-01
4.50	1.744335e-01
4.60	1.726139e-01
4.70	1.711190e-01
4.80	1.699813e-01
4.90	1.692135e-01
5.00	1.688133e-01
5.10	1.687676e-01
5.20	1.690563e-01
5.30	1.696548e-01
5.40	1.705363e-01
5.50	1.716742e-01
5.60	1.730405e-01
5.70	1.746099e-01
5.80	1.763556e-01
5.90	1.782597e-01
6.00	1.802979e-01
6.10	1.824518e-01
6.20	1.847043e-01
6.30	1.870395e-01
6.40	1.894433e-01
6.50	1.938994e-01
6.60	2.019407e-01
6.70	2.102425e-01
6.80	2.188009e-01
6.90	2.276118e-01
7.00	2.366712e-01
7.10	2.459753e-01
7.20	2.555198e-01
7.30	2.653008e-01
7.40	2.753142e-01
7.50	2.855558e-01
7.60	2.960214e-01


==> anc/Fig5_data/Fig5a_Neq_Upsilon.txt <==
# # Figure 5: Time-dependent equilibrium and R factors
# # Panel (a): Equilibrium number
# # Columns:
# # 1: t [fm/c]
# # 2: N_eq(Upsilon(1S))
# 
0.10	1.075011e-05
0.20	2.468720e-05
0.30	4.085102e-05
0.40	5.854096e-05
0.50	7.723697e-05
0.60	9.654224e-05
0.70	1.161399e-04
0.80	1.357613e-04
0.90	1.559499e-04
1.00	1.764052e-04
1.10	1.964220e-04
1.20	2.157585e-04
1.30	2.341814e-04
1.40	2.514747e-04
1.50	2.674454e-04
1.60	2.819486e-04
1.70	2.948731e-04
1.80	3.061713e-04
1.90	3.158407e-04
2.00	3.290224e-04
2.10	3.412302e-04
2.20	3.519762e-04
2.30	3.613565e-04
2.40	3.695029e-04
2.50	3.765747e-04
2.60	3.827390e-04
2.70	3.881713e-04
2.80	3.930327e-04
2.90	3.974801e-04
3.00	4.016545e-04
3.10	4.056698e-04
3.20	4.096324e-04
3.30	4.136252e-04
3.40	4.177138e-04
3.50	4.219563e-04
3.60	4.263900e-04
3.70	4.310438e-04
3.80	4.359417e-04
3.90	4.410983e-04
4.00	4.465142e-04
4.10	4.521983e-04
4.20	4.581521e-04
4.30	4.643665e-04
4.40	4.708338e-04
4.50	4.775510e-04
4.60	4.845113e-04
4.70	4.917014e-04
4.80	4.991092e-04
4.90	5.067282e-04
5.00	5.164982e-04
5.10	5.279413e-04
5.20	5.395551e-04
5.30	5.513429e-04
5.40	5.632920e-04
5.50	5.753985e-04
5.60	5.876519e-04
5.70	6.000427e-04
5.80	6.125690e-04
5.90	6.252262e-04
6.00	6.379875e-04
6.10	6.508726e-04
6.20	6.638642e-04
6.30	6.761012e-04
6.40	6.801633e-04
6.50	6.843112e-04
6.60	6.885301e-04
6.70	6.928276e-04
6.80	6.971647e-04
6.90	7.015494e-04
7.00	7.059759e-04
7.10	7.104414e-04
7.20	7.149353e-04
7.30	7.194457e-04
7.40	7.239783e-04
7.50	7.285262e-04


==> anc/Fig5_data/Fig5b_R_Jpsi.txt <==
# # Figure 5: Time-dependent equilibrium and R factors
# # Panel (b): R factor
# # Columns:
# # 1: t [fm/c]
# # 2: R(J/psi)
# 
1.10	2.168604e-01
1.20	2.340715e-01
1.30	2.509044e-01
1.40	2.673674e-01
1.50	2.834685e-01
1.60	2.992158e-01
1.70	3.146171e-01
1.80	3.296798e-01
1.90	3.444115e-01
2.00	3.588194e-01
2.10	3.729107e-01
2.20	3.866924e-01
2.30	4.001711e-01
2.40	4.133536e-01
2.50	4.262464e-01
2.60	4.388558e-01
2.70	4.511882e-01
2.80	4.632495e-01
2.90	4.750457e-01
3.00	4.865827e-01
3.10	4.978661e-01
3.20	5.089016e-01
3.30	5.196945e-01
3.40	5.302502e-01
3.50	5.405740e-01
3.60	5.506708e-01
3.70	5.605458e-01
3.80	5.702037e-01
3.90	5.796494e-01
4.00	5.888875e-01
4.10	5.979226e-01
4.20	6.067591e-01
4.30	6.154014e-01
4.40	6.238537e-01
4.50	6.321203e-01
4.60	6.402053e-01
4.70	6.481125e-01
4.80	6.558460e-01
4.90	6.634095e-01
5.00	6.708068e-01
5.10	6.780415e-01
5.20	6.851172e-01
5.30	6.920374e-01
5.40	6.988056e-01
5.50	7.054250e-01
5.60	7.118989e-01
5.70	7.182305e-01
5.80	7.244230e-01
5.90	7.304794e-01
6.00	7.364027e-01
6.10	7.421958e-01
6.20	7.478616e-01
6.30	7.534028e-01
6.40	7.588223e-01
6.50	7.641227e-01
6.60	7.693066e-01
6.70	7.743766e-01
6.80	7.793351e-01
6.90	7.841847e-01
7.00	7.889277e-01
7.10	7.935665e-01
7.20	7.981033e-01
7.30	8.025404e-01
7.40	8.068800e-01
7.50	8.111242e-01
7.60	8.152752e-01


==> anc/Fig5_data/Fig5b_R_Upsilon.txt <==
# # Figure 5: Time-dependent equilibrium and R factors
# # Panel (b): R factor
# # Columns:
# # 1: t [fm/c]
# # 2: R(Upsilon(1S))
# 
0.00	0.000000e+00
0.10	1.193800e-02
0.20	2.271200e-02
0.30	3.264800e-02
0.40	4.193600e-02
0.50	5.070200e-02
0.60	5.903200e-02
0.70	6.699100e-02
0.80	7.462800e-02
0.90	8.197900e-02
1.00	8.907700e-02
1.10	9.594600e-02
1.20	1.026080e-01
1.30	1.090780e-01
1.40	1.153740e-01
1.50	1.215070e-01
1.60	1.274890e-01
1.70	1.333300e-01
1.80	1.390390e-01
1.90	1.446230e-01
2.00	1.500900e-01
2.10	1.554450e-01
2.20	1.606950e-01
2.30	1.658450e-01
2.40	1.708990e-01
2.50	1.758630e-01
2.60	1.807390e-01
2.70	1.855330e-01
2.80	1.902450e-01
2.90	1.948810e-01
3.00	1.994440e-01
3.10	2.039350e-01
3.20	2.083590e-01
3.30	2.127170e-01
3.40	2.170100e-01
3.50	2.212430e-01
3.60	2.254160e-01
3.70	2.295310e-01
3.80	2.335900e-01
3.90	2.375970e-01
4.00	2.415500e-01
4.10	2.454520e-01
4.20	2.493070e-01
4.30	2.531130e-01
4.40	2.568710e-01
4.50	2.605840e-01
4.60	2.642560e-01
4.70	2.678840e-01
4.80	2.714680e-01
4.90	2.750130e-01
5.00	2.785190e-01
5.10	2.819870e-01
5.20	2.854150e-01
5.30	2.888080e-01
5.40	2.921640e-01
5.50	2.954870e-01
5.60	2.987750e-01
5.70	3.020270e-01
5.80	3.052480e-01
5.90	3.084380e-01
6.00	3.115980e-01
6.10	3.147250e-01
6.20	3.178230e-01
6.30	3.208890e-01
6.40	3.239290e-01
6.50	3.269420e-01
6.60	3.299260e-01
6.70	3.328830e-01
6.80	3.358130e-01
6.90	3.387170e-01
7.00	3.415950e-01
7.10	3.444500e-01
7.20	3.472810e-01
7.30	3.500840e-01
7.40	3.528650e-01
7.50	3.556240e-01


==> anc/Fig5_data/Fig5b_R_geom_mean.txt <==
# # Figure 5: Time-dependent equilibrium and R factors
# # Panel (b): Derived quantity
# # Columns:
# # 1: t [fm/c]
# # 2: sqrt(R_Jpsi * R_Upsilon)
# 
0.00	0.000000e+00
0.10	1.619762e-02
0.20	3.142163e-02
0.30	4.588645e-02
0.40	5.972245e-02
0.50	7.301955e-02
0.60	8.584151e-02
0.70	9.823823e-02
0.80	1.102487e-01
0.90	1.219027e-01
1.00	1.332280e-01
1.10	1.442459e-01
1.20	1.549762e-01
1.30	1.654332e-01
1.40	1.756338e-01
1.50	1.855894e-01
1.60	1.953119e-01
1.70	2.048118e-01
1.80	2.140989e-01
1.90	2.231811e-01
2.00	2.320673e-01
2.10	2.407636e-01
2.20	2.492780e-01
2.30	2.576167e-01
2.40	2.657851e-01
2.50	2.737900e-01
2.60	2.816352e-01
2.70	2.893273e-01
2.80	2.968685e-01
2.90	3.042653e-01
3.00	3.115221e-01
3.10	3.186414e-01
3.20	3.256290e-01
3.30	3.324874e-01
3.40	3.392191e-01
3.50	3.458297e-01
3.60	3.523209e-01
3.70	3.586957e-01
3.80	3.649574e-01
3.90	3.711104e-01
4.00	3.771548e-01
4.10	3.830944e-01
4.20	3.889335e-01
4.30	3.946721e-01
4.40	4.003123e-01
4.50	4.058577e-01
4.60	4.113126e-01
4.70	4.166761e-01
4.80	4.219493e-01
4.90	4.271373e-01
5.00	4.322412e-01
5.10	4.372630e-01
5.20	4.422021e-01
5.30	4.470637e-01
5.40	4.518471e-01
5.50	4.565566e-01
5.60	4.611915e-01
5.70	4.657521e-01
5.80	4.702432e-01
5.90	4.746658e-01
6.00	4.790215e-01
6.10	4.833090e-01
6.20	4.875322e-01
6.30	4.916896e-01
6.40	4.957868e-01
6.50	4.998238e-01
6.60	5.037998e-01
6.70	5.077172e-01
6.80	5.115768e-01
6.90	5.153801e-01
7.00	5.191279e-01
7.10	5.228231e-01
7.20	5.264657e-01
7.30	5.300533e-01
7.40	5.335913e-01
7.50	5.370803e-01


==> anc/Fig5_data/README_Fig5_data.txt <==
Figure 5 data files

This directory contains the numerical data used to generate Fig. 5
of the manuscript.

Panel (a):
- Equilibrium numbers N_eq(t) for J/psi, Upsilon(1S),
  B_c(1S), and B_c(1P).

Panel (b):
- R factors R(t) for J/psi and Upsilon(1S).
- The curve sqrt(R_Jpsi * R_Upsilon) is constructed directly
  from the numerical results of R(J/psi) and R(Upsilon).

All time variables are given in fm/c.


==> anc/Fig7_data/Fig7_T_vs_t_0-20.txt <==
# # Figure 7: Temperature evolution vs time for PbPb (5.02 TeV), |y|<0.9
# # Columns:
# # 1: t [fm/c]
# # 2: T [MeV]
# # Centrality: 0-20%
# 
0.00	5.749772e+02
0.10	5.170617e+02
0.20	4.775348e+02
0.30	4.481187e+02
0.40	4.250003e+02
0.50	4.061344e+02
0.60	3.903079e+02
0.70	3.767472e+02
0.80	3.649317e+02
0.90	3.544958e+02
1.00	3.451739e+02
1.10	3.367677e+02
1.20	3.291255e+02
1.30	3.221291e+02
1.40	3.156847e+02
1.50	3.097164e+02
1.60	3.041634e+02
1.70	2.989743e+02
1.80	2.941070e+02
1.90	2.895260e+02
2.00	2.852011e+02
2.10	2.811067e+02
2.20	2.772206e+02
2.30	2.735238e+02
2.40	2.699991e+02
2.50	2.666331e+02
2.60	2.634124e+02
2.70	2.603257e+02
2.80	2.573632e+02
2.90	2.545160e+02
3.00	2.517763e+02
3.10	2.491369e+02
3.20	2.465914e+02
3.30	2.441342e+02
3.40	2.417599e+02
3.50	2.394640e+02
3.60	2.372421e+02
3.70	2.350902e+02
3.80	2.330053e+02
3.90	2.309830e+02
4.00	2.290210e+02
4.10	2.271164e+02
4.20	2.252665e+02
4.30	2.234690e+02
4.40	2.217215e+02
4.50	2.200220e+02
4.60	2.183685e+02
4.70	2.167591e+02
4.80	2.151922e+02
4.90	2.136661e+02
5.00	2.121793e+02
5.10	2.107303e+02
5.20	2.093177e+02
5.30	2.079402e+02
5.40	2.065967e+02
5.50	2.052857e+02
5.60	2.040063e+02
5.70	2.027574e+02
5.80	2.015385e+02
5.90	2.003475e+02
6.00	1.991842e+02
6.10	1.980476e+02
6.20	1.969367e+02
6.30	1.958508e+02
6.40	1.947890e+02
6.50	1.937507e+02
6.60	1.927350e+02
6.70	1.917413e+02
6.80	1.907688e+02
6.90	1.898169e+02
7.00	1.888851e+02
7.10	1.879726e+02
7.20	1.870789e+02
7.30	1.862034e+02
7.40	1.853456e+02
7.50	1.845049e+02
7.60	1.836809e+02
7.70	1.828731e+02
7.80	1.820810e+02
7.90	1.813040e+02
8.00	1.805419e+02
8.10	1.797942e+02
8.20	1.790604e+02
8.30	1.783402e+02
8.40	1.776332e+02
8.50	1.769390e+02
8.60	1.762573e+02
8.70	1.755882e+02
8.80	1.749304e+02
8.90	1.742840e+02
9.00	1.736488e+02
9.10	1.730245e+02
9.20	1.724108e+02
9.30	1.718074e+02
9.40	1.712140e+02
9.50	1.706304e+02
9.60	1.700564e+02


==> anc/Fig7_data/Fig7_T_vs_t_20-40.txt <==
# # Figure 7: Temperature evolution vs time for PbPb (5.02 TeV), |y|<0.9
# # Columns:
# # 1: t [fm/c]
# # 2: T [MeV]
# # Centrality: 20-40%
# 
0.00	5.072955e+02
0.10	4.565115e+02
0.20	4.218789e+02
0.30	3.961269e+02
0.40	3.759059e+02
0.50	3.594196e+02
0.60	3.456023e+02
0.70	3.337747e+02
0.80	3.234798e+02
0.90	3.143966e+02
1.00	3.062918e+02
1.10	2.989916e+02
1.20	2.923629e+02
1.30	2.863018e+02
1.40	2.807260e+02
1.50	2.755694e+02
1.60	2.707780e+02
1.70	2.663068e+02
1.80	2.621195e+02
1.90	2.581845e+02
2.00	2.544755e+02
2.10	2.509698e+02
2.20	2.476481e+02
2.30	2.444936e+02
2.40	2.414918e+02
2.50	2.386297e+02
2.60	2.358962e+02
2.70	2.332819e+02
2.80	2.307767e+02
2.90	2.283738e+02
3.00	2.260659e+02
3.10	2.238466e+02
3.20	2.217103e+02
3.30	2.196518e+02
3.40	2.176663e+02
3.50	2.157498e+02
3.60	2.138981e+02
3.70	2.121079e+02
3.80	2.103757e+02
3.90	2.086986e+02
4.00	2.070738e+02
4.10	2.054986e+02
4.20	2.039706e+02
4.30	2.024877e+02
4.40	2.010481e+02
4.50	1.996491e+02
4.60	1.982894e+02
4.70	1.969671e+02
4.80	1.956807e+02
4.90	1.944286e+02
5.00	1.932094e+02
5.10	1.920218e+02
5.20	1.908645e+02
5.30	1.897364e+02
5.40	1.886362e+02
5.50	1.875628e+02
5.60	1.865154e+02
5.70	1.854929e+02
5.80	1.844943e+02
5.90	1.835189e+02
6.00	1.825657e+02
6.10	1.816340e+02
6.20	1.807230e+02
6.30	1.798321e+02
6.40	1.789604e+02
6.50	1.781074e+02
6.60	1.772724e+02
6.70	1.764548e+02
6.80	1.756546e+02
6.90	1.748702e+02
7.00	1.741016e+02
7.10	1.733482e+02
7.20	1.726097e+02
7.30	1.718855e+02
7.40	1.711752e+02
7.50	1.704784e+02


==> anc/Fig7_data/Fig7_T_vs_t_40-60.txt <==
# # Figure 7: Temperature evolution vs time for PbPb (5.02 TeV), |y|<0.9
# # Columns:
# # 1: t [fm/c]
# # 2: T [MeV]
# # Centrality: 40-60%
# 
0.00	4.259272e+02
0.10	3.838487e+02
0.20	3.552360e+02
0.30	3.340288e+02
0.40	3.174355e+02
0.50	3.039582e+02
0.60	2.927085e+02
0.70	2.831195e+02
0.80	2.748095e+02
0.90	2.675099e+02
1.00	2.610265e+02
1.10	2.552131e+02
1.20	2.499583e+02
1.30	2.451751e+02
1.40	2.407943e+02
1.50	2.367601e+02
1.60	2.330278e+02
1.70	2.295586e+02
1.80	2.263223e+02
1.90	2.232921e+02
2.00	2.204459e+02
2.10	2.177645e+02
2.20	2.152316e+02
2.30	2.128330e+02
2.40	2.105563e+02
2.50	2.083907e+02
2.60	2.063267e+02
2.70	2.043558e+02
2.80	2.024708e+02
2.90	2.006655e+02
3.00	1.989330e+02
3.10	1.972687e+02
3.20	1.956676e+02
3.30	1.941255e+02
3.40	1.926386e+02
3.50	1.912032e+02
3.60	1.898162e+02
3.70	1.884747e+02
3.80	1.871760e+02
3.90	1.859177e+02
4.00	1.846975e+02
4.10	1.835134e+02
4.20	1.823635e+02
4.30	1.812459e+02
4.40	1.801592e+02
4.50	1.791018e+02
4.60	1.780722e+02
4.70	1.770692e+02
4.80	1.760916e+02
4.90	1.751388e+02
5.00	1.742086e+02
5.10	1.733005e+02
5.20	1.724139e+02
5.30	1.715477e+02
5.40	1.707011e+02


==> anc/Fig7_data/Fig7_T_vs_t_60-90.txt <==
# # Figure 7: Temperature evolution vs time for PbPb (5.02 TeV), |y|<0.9
# # Columns:
# # 1: t [fm/c]
# # 2: T [MeV]
# # Centrality: 60-90%
# 
0.00	2.887208e+02
0.10	2.626815e+02
0.20	2.454890e+02
0.30	2.331180e+02
0.40	2.237057e+02
0.50	2.162538e+02
0.60	2.101717e+02
0.70	2.050866e+02
0.80	2.007507e+02
0.90	1.969922e+02
1.00	1.936888e+02
1.10	1.907508e+02
1.20	1.881105e+02
1.30	1.857165e+02
1.40	1.835286e+02
1.50	1.815150e+02
1.60	1.796503e+02
1.70	1.779139e+02
1.80	1.762890e+02
1.90	1.747620e+02
2.00	1.733203e+02
2.10	1.719549e+02
2.20	1.706572e+02


==> anc/Fig7_data/README_Fig7_data.txt <==
Figure 7 data files

This directory contains the numerical data used to generate Fig. 7
of the manuscript.

Each centrality class is stored in a separate file because the time grids
may differ across centralities.

Files:
- Fig7_T_vs_t_0-20.txt
- Fig7_T_vs_t_20-40.txt
- Fig7_T_vs_t_40-60.txt
- Fig7_T_vs_t_60-90.txt

Units:
- t in fm/c
- T in MeV


==> anc/Fig8_data/Fig8a_20-40_equilibrium_1P.txt <==
# # Figure 8: Time evolution of R_AA components
# # Panel (a): 20-40% (as plotted; sliced range)
# # Columns:
# # 1: t [fm/c]
# # 2: R_AA equilibrium 1P
# 
1.90	2.235914e+00
2.00	2.297504e+00
2.10	2.345591e+00
2.20	2.379418e+00
2.30	2.398672e+00
2.40	2.403568e+00
2.50	2.394996e+00
2.60	2.374505e+00
2.70	2.344227e+00
2.80	2.306694e+00
2.90	2.264547e+00
3.00	2.220350e+00
3.10	2.176314e+00
3.20	2.134158e+00
3.30	2.095145e+00
3.40	2.060058e+00
3.50	2.029260e+00
3.60	2.002827e+00
3.70	1.980634e+00
3.80	1.962399e+00
3.90	1.947764e+00
4.00	1.936345e+00
4.10	1.927774e+00
4.20	1.921666e+00
4.30	1.917658e+00
4.40	1.915471e+00
4.50	1.914817e+00
4.60	1.915441e+00
4.70	1.917134e+00
4.80	1.919689e+00
4.90	1.924538e+00
5.00	2.001762e+00
5.10	2.081281e+00
5.20	2.163049e+00
5.30	2.247006e+00
5.40	2.333122e+00
5.50	2.421344e+00
5.60	2.511627e+00
5.70	2.603920e+00
5.80	2.698180e+00
5.90	2.794359e+00
6.00	2.892425e+00
6.10	2.992321e+00
6.20	3.094003e+00
6.30	3.135350e+00
6.40	3.117669e+00
6.50	3.100153e+00
6.60	3.082776e+00
6.70	3.065491e+00
6.80	3.048243e+00
6.90	3.031075e+00
7.00	3.013946e+00
7.10	2.996833e+00
7.20	2.979728e+00
7.30	2.962633e+00
7.40	2.945534e+00


==> anc/Fig8_data/Fig8a_20-40_equilibrium_1S.txt <==
# # Figure 8: Time evolution of R_AA components
# # Panel (a): 20-40% (as plotted; sliced range)
# # Columns:
# # 1: t [fm/c]
# # 2: R_AA equilibrium 1S
# 
0.20	3.708885e-01
0.30	5.752658e-01
0.40	7.866120e-01
0.50	1.002262e+00
0.60	1.220201e+00
0.70	1.438779e+00
0.80	1.661069e+00
0.90	1.896966e+00
1.00	2.132900e+00
1.10	2.367178e+00
1.20	2.598005e+00
1.30	2.823507e+00
1.40	3.041703e+00
1.50	3.250567e+00
1.60	3.448021e+00
1.70	3.631864e+00
1.80	3.799975e+00
1.90	3.982526e+00
2.00	4.177594e+00
2.10	4.351572e+00
2.20	4.501563e+00
2.30	4.625436e+00
2.40	4.722062e+00
2.50	4.791701e+00
2.60	4.836096e+00
2.70	4.858409e+00
2.80	4.862995e+00
2.90	4.854759e+00
3.00	4.838838e+00
3.10	4.819935e+00
3.20	4.801966e+00
3.30	4.788040e+00
3.40	4.780325e+00
3.50	4.780103e+00
3.60	4.788026e+00
3.70	4.804255e+00
3.80	4.828553e+00
3.90	4.860446e+00
4.00	4.899344e+00
4.10	4.944650e+00
4.20	4.995652e+00
4.30	5.051631e+00
4.40	5.112116e+00
4.50	5.176478e+00
4.60	5.244185e+00
4.70	5.314788e+00
4.80	5.387819e+00
4.90	5.465374e+00
5.00	5.655494e+00
5.10	5.850329e+00
5.20	6.049694e+00
5.30	6.253375e+00
5.40	6.461241e+00
5.50	6.673105e+00
5.60	6.888801e+00
5.70	7.108157e+00
5.80	7.331021e+00
5.90	7.557231e+00
6.00	7.786674e+00
6.10	8.019173e+00
6.20	8.254582e+00
6.30	8.391794e+00
6.40	8.432268e+00
6.50	8.472075e+00
6.60	8.511154e+00
6.70	8.549394e+00
6.80	8.586585e+00
6.90	8.622972e+00
7.00	8.658389e+00
7.10	8.692767e+00
7.20	8.726086e+00
7.30	8.758358e+00
7.40	8.789544e+00


==> anc/Fig8_data/Fig8a_20-40_primordial_1P.txt <==
# # Figure 8: Time evolution of R_AA components
# # Panel (a): 20-40% (as plotted)
# # Columns:
# # 1: t [fm/c]
# # 2: R_AA primordial 1P
# 
0.00	4.148215e-01
0.10	4.132388e-01
0.20	4.087741e-01
0.30	4.017910e-01
0.40	3.926076e-01
0.50	3.815185e-01
0.60	3.688038e-01
0.70	3.547317e-01
0.80	3.395586e-01
0.90	3.235294e-01
1.00	3.068761e-01
1.10	2.898141e-01
1.20	2.725420e-01
1.30	2.552412e-01
1.40	2.380745e-01
1.50	2.211862e-01
1.60	2.052125e-01
1.70	1.905996e-01
1.80	1.772095e-01
1.90	1.649826e-01
2.00	1.541349e-01
2.10	1.445397e-01
2.20	1.360261e-01
2.30	1.284476e-01
2.40	1.216789e-01
2.50	1.156136e-01
2.60	1.101591e-01
2.70	1.052396e-01
2.80	1.007867e-01
2.90	9.675020e-02
3.00	9.307681e-02
3.10	8.972383e-02
3.20	8.665946e-02
3.30	8.384778e-02
3.40	8.126168e-02
3.50	7.888623e-02
3.60	7.669163e-02
3.70	7.466513e-02
3.80	7.278287e-02
3.90	7.104266e-02
4.00	6.942320e-02
4.10	6.791277e-02
4.20	6.650333e-02
4.30	6.519216e-02
4.40	6.396321e-02
4.50	6.281075e-02
4.60	6.173086e-02
4.70	6.071680e-02
4.80	5.976198e-02
4.90	5.886494e-02
5.00	5.803911e-02
5.10	5.729486e-02
5.20	5.662135e-02
5.30	5.601047e-02
5.40	5.545862e-02
5.50	5.496468e-02
5.60	5.451256e-02
5.70	5.409714e-02
5.80	5.372557e-02
5.90	5.338387e-02
6.00	5.307187e-02
6.10	5.279126e-02
6.20	5.252486e-02
6.30	5.229159e-02
6.40	5.205873e-02
6.50	5.182831e-02
6.60	5.160969e-02
6.70	5.138678e-02
6.80	5.117643e-02
6.90	5.096335e-02
7.00	5.075810e-02
7.10	5.055622e-02
7.20	5.035420e-02
7.30	5.016381e-02
7.40	4.996636e-02
7.50	4.978484e-02


==> anc/Fig8_data/Fig8a_20-40_primordial_1S.txt <==
# # Figure 8: Time evolution of R_AA components
# # Panel (a): 20-40% (as plotted)
# # Columns:
# # 1: t [fm/c]
# # 2: R_AA primordial 1S
# 
0.00	4.148215e-01
0.10	4.116621e-01
0.20	4.031196e-01
0.30	3.913694e-01
0.40	3.778209e-01
0.50	3.633805e-01
0.60	3.486429e-01
0.70	3.339953e-01
0.80	3.199158e-01
0.90	3.077854e-01
1.00	2.974461e-01
1.10	2.885471e-01
1.20	2.808208e-01
1.30	2.740614e-01
1.40	2.681069e-01
1.50	2.628340e-01
1.60	2.581352e-01
1.70	2.539263e-01
1.80	2.501465e-01
1.90	2.467410e-01
2.00	2.437213e-01
2.10	2.410312e-01
2.20	2.386369e-01
2.30	2.364908e-01
2.40	2.345602e-01
2.50	2.328249e-01
2.60	2.312531e-01
2.70	2.298251e-01
2.80	2.285322e-01
2.90	2.273532e-01
3.00	2.262722e-01
3.10	2.252881e-01
3.20	2.243881e-01
3.30	2.235615e-01
3.40	2.228001e-01
3.50	2.220986e-01
3.60	2.214523e-01
3.70	2.208541e-01
3.80	2.202994e-01
3.90	2.197967e-01
4.00	2.193292e-01
4.10	2.188902e-01
4.20	2.184765e-01
4.30	2.181052e-01
4.40	2.177558e-01
4.50	2.174196e-01
4.60	2.171213e-01
4.70	2.168356e-01
4.80	2.165621e-01
4.90	2.163201e-01
5.00	2.160781e-01
5.10	2.158811e-01
5.20	2.156798e-01
5.30	2.155200e-01
5.40	2.153481e-01
5.50	2.152202e-01
5.60	2.150812e-01
5.70	2.149718e-01
5.80	2.148573e-01
5.90	2.147594e-01
6.00	2.146705e-01
6.10	2.145752e-01
6.20	2.145102e-01
6.30	2.144350e-01
6.40	2.143649e-01
6.50	2.143040e-01
6.60	2.142311e-01
6.70	2.141697e-01
6.80	2.141152e-01
6.90	2.140449e-01
7.00	2.139902e-01
7.10	2.139397e-01
7.20	2.138765e-01
7.30	2.138186e-01
7.40	2.137761e-01
7.50	2.137211e-01


==> anc/Fig8_data/Fig8a_20-40_regenerated_1P.txt <==
# # Figure 8: Time evolution of R_AA components
# # Panel (a): 20-40% (as plotted)
# # Columns:
# # 1: t [fm/c]
# # 2: R_AA regenerated 1P
# 
0.00	0.000000e+00
0.10	0.000000e+00
0.20	0.000000e+00
0.30	0.000000e+00
0.40	0.000000e+00
0.50	0.000000e+00
0.60	0.000000e+00
0.70	0.000000e+00
0.80	0.000000e+00
0.90	0.000000e+00
1.00	0.000000e+00
1.10	0.000000e+00
1.20	0.000000e+00
1.30	0.000000e+00
1.40	0.000000e+00
1.50	0.000000e+00
1.60	0.000000e+00
1.70	0.000000e+00
1.80	0.000000e+00
1.90	7.788364e-02
2.00	2.218625e-01
2.10	3.526468e-01
2.20	4.710967e-01
2.30	5.780094e-01
2.40	6.741350e-01
2.50	7.601894e-01
2.60	8.368723e-01
2.70	9.048951e-01
2.80	9.649923e-01
2.90	1.017916e+00
3.00	1.064421e+00
3.10	1.105253e+00
3.20	1.141120e+00
3.30	1.172685e+00
3.40	1.200548e+00
3.50	1.225242e+00
3.60	1.247228e+00
3.70	1.266909e+00
3.80	1.284629e+00
3.90	1.300678e+00
4.00	1.315300e+00
4.10	1.328696e+00
4.20	1.341037e+00
4.30	1.352464e+00
4.40	1.363096e+00
4.50	1.373030e+00
4.60	1.382347e+00
4.70	1.391119e+00
4.80	1.399401e+00
4.90	1.407243e+00
5.00	1.415049e+00
5.10	1.423083e+00
5.20	1.431287e+00
5.30	1.439583e+00
5.40	1.447935e+00
5.50	1.456281e+00
5.60	1.464598e+00
5.70	1.472836e+00
5.80	1.480984e+00
5.90	1.489008e+00
6.00	1.496899e+00
6.10	1.504619e+00
6.20	1.512190e+00
6.30	1.519560e+00
6.40	1.526698e+00
6.50	1.533615e+00
6.60	1.540315e+00
6.70	1.546808e+00
6.80	1.553117e+00
6.90	1.559222e+00
7.00	1.565150e+00
7.10	1.570892e+00
7.20	1.576477e+00
7.30	1.581871e+00
7.40	1.587123e+00
7.50	1.592221e+00


==> anc/Fig8_data/Fig8a_20-40_regenerated_1S.txt <==
# # Figure 8: Time evolution of R_AA components
# # Panel (a): 20-40% (as plotted)
# # Columns:
# # 1: t [fm/c]
# # 2: R_AA regenerated 1S
# 
0.00	0.000000e+00
0.10	0.000000e+00
0.20	4.820857e-03
0.30	1.855993e-02
0.40	4.155444e-02
0.50	7.420067e-02
0.60	1.162989e-01
0.70	1.673028e-01
0.80	2.254940e-01
0.90	2.843135e-01
1.00	3.423797e-01
1.10	3.994007e-01
1.20	4.551409e-01
1.30	5.094002e-01
1.40	5.620178e-01
1.50	6.128364e-01
1.60	6.617477e-01
1.70	7.086452e-01
1.80	7.534285e-01
1.90	7.960147e-01
2.00	8.362395e-01
2.10	8.740338e-01
2.20	9.093702e-01
2.30	9.422357e-01
2.40	9.726691e-01
2.50	1.000734e+00
2.60	1.026496e+00
2.70	1.050056e+00
2.80	1.071536e+00
2.90	1.091092e+00
3.00	1.108881e+00
3.10	1.125070e+00
3.20	1.139829e+00
3.30	1.153318e+00
3.40	1.165683e+00
3.50	1.177053e+00
3.60	1.187535e+00
3.70	1.197243e+00
3.80	1.206262e+00
3.90	1.214666e+00
4.00	1.222515e+00
4.10	1.229894e+00
4.20	1.236835e+00
4.30	1.243373e+00
4.40	1.249562e+00
4.50	1.255424e+00
4.60	1.260980e+00
4.70	1.266278e+00
4.80	1.271300e+00
4.90	1.276110e+00
5.00	1.280661e+00
5.10	1.284988e+00
5.20	1.289080e+00
5.30	1.292954e+00
5.40	1.296621e+00
5.50	1.300120e+00
5.60	1.303424e+00
5.70	1.306585e+00
5.80	1.309564e+00
5.90	1.312407e+00
6.00	1.315114e+00
6.10	1.317674e+00
6.20	1.320131e+00
6.30	1.322475e+00
6.40	1.324732e+00
6.50	1.326970e+00
6.60	1.329156e+00
6.70	1.331266e+00
6.80	1.333368e+00
6.90	1.335422e+00
7.00	1.337403e+00
7.10	1.339366e+00
7.20	1.341293e+00
7.30	1.343175e+00
7.40	1.344991e+00
7.50	1.346813e+00


==> anc/Fig8_data/Fig8b_60-90_equilibrium_1P.txt <==
# # Figure 8: Time evolution of R_AA components
# # Panel (b): 60-90% (as plotted)
# # Columns:
# # 1: t [fm/c]
# # 2: R_AA equilibrium 1P
# 
0.10	3.439599e-01
0.20	6.713712e-01
0.30	9.026045e-01
0.40	1.063646e+00
0.50	1.201606e+00
0.60	1.334444e+00
0.70	1.463620e+00
0.80	1.586866e+00
0.90	1.702272e+00
1.00	1.930126e+00
1.10	2.216875e+00
1.20	2.511589e+00
1.30	2.812504e+00
1.40	3.118240e+00
1.50	3.427689e+00
1.60	3.533634e+00
1.70	3.563013e+00
1.80	3.585028e+00
1.90	3.600668e+00
2.00	3.610727e+00
2.10	3.615944e+00
2.20	3.616980e+00


==> anc/Fig8_data/Fig8b_60-90_equilibrium_1S.txt <==
# # Figure 8: Time evolution of R_AA components
# # Panel (b): 60-90% (as plotted; matched length)
# # Columns:
# # 1: t [fm/c]
# # 2: R_AA equilibrium 1S
# 
0.10	6.312225e-01
0.20	1.343538e+00
0.30	1.940252e+00
0.40	2.429204e+00
0.50	2.891555e+00
0.60	3.361809e+00
0.70	3.840484e+00
0.80	4.319064e+00
0.90	4.789653e+00
1.00	5.432486e+00
1.10	6.164494e+00
1.20	6.905645e+00
1.30	7.651633e+00
1.40	8.399243e+00
1.50	9.146017e+00
1.60	9.557906e+00
1.70	9.836098e+00
1.80	1.009178e+01
1.90	1.032722e+01
2.00	1.054409e+01
2.10	1.074413e+01
2.20	1.092898e+01


==> anc/Fig8_data/Fig8b_60-90_primordial_1P.txt <==
# # Figure 8: Time evolution of R_AA components
# # Panel (b): 60-90% (as plotted)
# # Columns:
# # 1: t [fm/c]
# # 2: R_AA primordial 1P
# 
0.00	4.807642e-01
0.10	4.796503e-01
0.20	4.769820e-01
0.30	4.735048e-01
0.40	4.696061e-01
0.50	4.654965e-01
0.60	4.612977e-01
0.70	4.570780e-01
0.80	4.528775e-01
0.90	4.487203e-01
1.00	4.447341e-01
1.10	4.412212e-01
1.20	4.381305e-01
1.30	4.353994e-01
1.40	4.329758e-01
1.50	4.308153e-01
1.60	4.288764e-01
1.70	4.270171e-01
1.80	4.252202e-01
1.90	4.234825e-01
2.00	4.217987e-01
2.10	4.201661e-01
2.20	4.185818e-01


==> anc/Fig8_data/Fig8b_60-90_primordial_1S.txt <==
# # Figure 8: Time evolution of R_AA components
# # Panel (b): 60-90% (as plotted)
# # Columns:
# # 1: t [fm/c]
# # 2: R_AA primordial 1S
# 
0.00	4.807642e-01
0.10	4.803396e-01
0.20	4.795081e-01
0.30	4.785799e-01
0.40	4.776561e-01
0.50	4.767717e-01
0.60	4.759391e-01
0.70	4.751582e-01
0.80	4.744367e-01
0.90	4.738270e-01
1.00	4.733226e-01
1.10	4.729246e-01
1.20	4.726060e-01
1.30	4.723470e-01
1.40	4.721334e-01
1.50	4.719555e-01
1.60	4.718011e-01
1.70	4.716557e-01
1.80	4.715178e-01
1.90	4.713865e-01
2.00	4.712618e-01
2.10	4.711421e-01
2.20	4.710282e-01


==> anc/Fig8_data/Fig8b_60-90_regenerated_1P.txt <==
# # Figure 8: Time evolution of R_AA components
# # Panel (b): 60-90% (as plotted; sliced range)
# # Columns:
# # 1: t [fm/c]
# # 2: R_AA regenerated 1P
# 
0.10	4.036776e-04
0.20	3.320022e-03
0.30	9.112254e-03
0.40	1.716638e-02
0.50	2.693632e-02
0.60	3.813319e-02
0.70	5.058472e-02
0.80	6.414100e-02
0.90	7.865369e-02
1.00	9.391145e-02
1.10	1.095184e-01
1.20	1.252883e-01
1.30	1.410793e-01
1.40	1.567832e-01
1.50	1.723154e-01
1.60	1.873214e-01
1.70	2.019000e-01
1.80	2.160874e-01
1.90	2.298858e-01
2.00	2.433053e-01
2.10	2.563508e-01
2.20	2.690325e-01


==> anc/Fig8_data/Fig8b_60-90_regenerated_1S.txt <==
# # Figure 8: Time evolution of R_AA components
# # Panel (b): 60-90% (as plotted)
# # Columns:
# # 1: t [fm/c]
# # 2: R_AA regenerated 1S
# 
0.00	0.000000e+00
0.10	3.463518e-04
0.20	2.082557e-03
0.30	5.280809e-03
0.40	9.493212e-03
0.50	1.439637e-02
0.60	1.982378e-02
0.70	2.569411e-02
0.80	3.184268e-02
0.90	3.764581e-02
1.00	4.300323e-02
1.10	4.783071e-02
1.20	5.219116e-02
1.30	5.614414e-02
1.40	5.974078e-02
1.50	6.302182e-02
1.60	6.607227e-02
1.70	6.904124e-02
1.80	7.193447e-02
1.90	7.475444e-02
2.00	7.749949e-02
2.10	8.017816e-02
2.20	8.278140e-02


==> anc/Fig8_data/README_Fig8_data.txt <==
Figure 8 data files

This directory contains the numerical data used to generate Fig. 8
of the manuscript.

Each curve is stored in a separate file as (t, y) to avoid ambiguity
when different curves are plotted over different time ranges.

Notes:
- "equilibrium" curves are exported using the same sliced ranges
  as used in the plotting script.
- All quantities correspond to R_AA components shown in the figure.

Units:
- t in fm/c
- R_AA is dimensionless


==> anc/Fig9_data/Fig9a_Nreg_band.txt <==
# # Figure 9: R_AA and yields vs N_part
# # Upper panel: regeneration yield band (pp = 91.5 nb)
# # Columns:
# # 1: N_part
# # 2: N_reg (10^{-3}) (lower bound)
# # 3: N_reg (10^{-3}) (upper bound)
# 
406.24	1.659353e+01	2.262056e+01
405.07	1.646940e+01	2.244903e+01
401.49	1.611589e+01	2.196047e+01
395.33	1.556233e+01	2.119527e+01
386.52	1.485501e+01	2.021710e+01
375.14	1.402593e+01	1.906997e+01
361.41	1.310531e+01	1.779548e+01
345.64	1.220275e+01	1.642230e+01
328.20	1.116527e+01	1.498639e+01
309.43	1.009614e+01	1.350687e+01
289.66	9.027451e+00	1.211675e+01
269.18	7.974069e+00	1.065689e+01
248.26	6.946200e+00	9.233510e+00
227.12	5.960114e+00	7.870051e+00
206.00	5.036211e+00	6.595585e+00
185.09	4.179298e+00	5.418546e+00
164.59	3.399531e+00	4.354290e+00
144.67	2.701908e+00	3.411034e+00
125.51	2.086526e+00	2.589978e+00
107.26	1.547504e+00	1.884054e+00
90.09	1.088322e+00	1.296644e+00
74.14	7.314477e-01	8.278245e-01
59.57	4.764305e-01	5.192106e-01
46.52	2.706965e-01	2.912564e-01
35.10	1.306207e-01	1.390647e-01
25.43	5.208460e-02	5.445850e-02
17.58	1.630490e-02	1.680650e-02
11.52	3.632300e-03	3.704500e-03
7.14	0.000000e+00	0.000000e+00


==> anc/Fig9_data/Fig9a_pp_110p8nb.txt <==
# # Figure 9(a): pp reference yields vs N_part
# # Upper panel: pp reference, 110.8 nb
# # Columns:
# # 1: N_part
# # 2: N_pp (10^{-3})
# 
406.24	6.075099e+00
405.07	6.039718e+00
401.49	5.937028e+00
395.33	5.772207e+00
386.52	5.554746e+00
375.14	5.293275e+00
361.41	4.996423e+00
345.64	4.671958e+00
328.20	4.328508e+00
309.43	3.973839e+00
289.66	3.613993e+00
269.18	3.254147e+00
248.26	2.898616e+00
227.12	2.551714e+00
206.00	2.218619e+00
185.09	1.901920e+00
164.59	1.605069e+00
144.67	1.331517e+00
125.51	1.082990e+00
107.26	8.603513e-01
90.09	6.661898e-01
74.14	5.005053e-01
59.57	3.632978e-01
46.52	2.528415e-01
35.10	1.691363e-01
25.43	1.078675e-01
17.58	6.472050e-02
11.52	3.710640e-02
7.14	2.071060e-02


==> anc/Fig9_data/Fig9a_pp_57p8nb.txt <==
# # Figure 9(a): pp reference yields vs N_part
# # Upper panel: pp reference, 57.8 nb
# # Columns:
# # 1: N_part
# # 2: N_pp (10^{-3})
# 
406.24	3.169140e+00
405.07	3.150683e+00
401.49	3.097114e+00
395.33	3.011133e+00
386.52	2.897692e+00
375.14	2.761293e+00
361.41	2.606437e+00
345.64	2.437177e+00
328.20	2.258012e+00
309.43	2.072996e+00
289.66	1.885278e+00
269.18	1.697561e+00
248.26	1.512094e+00
227.12	1.331129e+00
206.00	1.157366e+00
185.09	9.921569e-01
164.59	8.373012e-01
144.67	6.945998e-01
125.51	5.649532e-01
107.26	4.488114e-01
90.09	3.475250e-01
74.14	2.610939e-01
59.57	1.895182e-01
46.52	1.318974e-01
35.10	8.823170e-02
25.43	5.627020e-02
17.58	3.376210e-02
11.52	1.935700e-02
7.14	1.080390e-02


==> anc/Fig9_data/Fig9a_pp_91p5nb.txt <==
# # Figure 9(a): pp reference yields vs N_part
# # Upper panel: pp reference, 91.5 nb
# # Columns:
# # 1: N_part
# # 2: N_pp (10^{-3})
# 
406.24	5.016891e+00
405.07	4.987673e+00
401.49	4.902871e+00
395.33	4.766759e+00
386.52	4.587177e+00
375.14	4.371251e+00
361.41	4.126108e+00
345.64	3.858160e+00
328.20	3.574535e+00
309.43	3.281645e+00
289.66	2.984480e+00
269.18	2.687315e+00
248.26	2.393713e+00
227.12	2.107237e+00
206.00	1.832163e+00
185.09	1.570629e+00
164.59	1.325485e+00
144.67	1.099583e+00
125.51	8.943463e-01
107.26	7.104887e-01
90.09	5.501477e-01
74.14	4.133234e-01
59.57	3.000158e-01
46.52	2.087996e-01
35.10	1.396748e-01
25.43	8.907830e-02
17.58	5.344700e-02
11.52	3.064290e-02
7.14	1.710300e-02


==> anc/Fig9_data/Fig9b_RAA_band_91p5nb.txt <==
# # Figure 9: R_AA and yields vs N_part
# # Lower panel: R_AA band (pp = 91.5 nb)
# # Columns:
# # 1: N_part
# # 2: R_AA (lower bound)
# # 3: R_AA (upper bound)
# 
406.24	3.400009e+00	4.627404e+00
405.07	3.394946e+00	4.619999e+00
401.49	3.381274e+00	4.599875e+00
395.33	3.361193e+00	4.570018e+00
386.52	3.337870e+00	4.534727e+00
375.14	3.312229e+00	4.495135e+00
361.41	3.284862e+00	4.451891e+00
345.64	3.277947e+00	4.403587e+00
328.20	3.246418e+00	4.349313e+00
309.43	3.207607e+00	4.282820e+00
289.66	3.165585e+00	4.238827e+00
269.18	3.119580e+00	4.158557e+00
248.26	3.066828e+00	4.065604e+00
227.12	3.007761e+00	3.960008e+00
206.00	2.944981e+00	3.844748e+00
185.09	2.877049e+00	3.717586e+00
164.59	2.805566e+00	3.580474e+00
144.67	2.726990e+00	3.429327e+00
125.51	2.637775e+00	3.260684e+00
107.26	2.527538e+00	3.063651e+00
90.09	2.379760e+00	2.822126e+00
74.14	2.232264e+00	2.528970e+00
59.57	2.120827e+00	2.324905e+00
46.52	1.912677e+00	2.068853e+00
35.10	1.643642e+00	1.755805e+00
25.43	1.387194e+00	1.457407e+00
17.58	1.189123e+00	1.232357e+00
11.52	1.058438e+00	1.084737e+00
7.14	9.708128e-01	9.862968e-01


==> anc/Fig9_data/Fig9b_RAA_pp_110p8nb.txt <==
# # Figure 9: R_AA and yields vs N_part
# # Lower panel: dotted curve
# # Columns:
# # 1: N_part
# # 2: R_AA (pp = 110.8 nb)
# 
406.24	3.321360e+00
405.07	3.316338e+00
401.49	3.302745e+00
395.33	3.282713e+00
386.52	3.259310e+00
375.14	3.233406e+00
361.41	3.205523e+00
345.64	3.174790e+00
328.20	3.140625e+00
309.43	3.120709e+00
289.66	3.076088e+00
269.18	3.026680e+00
248.26	2.969525e+00
227.12	2.904906e+00
206.00	2.835259e+00
185.09	2.759173e+00
164.59	2.678399e+00
144.67	2.589652e+00
125.51	2.490320e+00
107.26	2.372258e+00
90.09	2.221458e+00
74.14	2.030754e+00
59.57	1.934816e+00
46.52	1.756660e+00
35.10	1.531477e+00
25.43	1.318115e+00
17.58	1.156782e+00
11.52	1.050735e+00
7.14	9.785548e-01


==> anc/Fig9_data/Fig9b_RAA_pp_57p8nb.txt <==
# # Figure 9: R_AA and yields vs N_part
# # Lower panel: dashed curve
# # Columns:
# # 1: N_part
# # 2: R_AA (pp = 57.8 nb)
# 
406.24	6.270159e+00
405.07	6.260063e+00
401.49	6.232634e+00
395.33	6.191959e+00
386.52	6.143915e+00
375.14	6.090047e+00
361.41	6.031295e+00
345.64	5.965725e+00
328.20	5.892233e+00
309.43	5.845634e+00
289.66	5.750150e+00
269.18	5.643739e+00
248.26	5.521352e+00
227.12	5.383077e+00
206.00	5.232848e+00
185.09	5.067396e+00
164.59	4.888514e+00
144.67	4.690540e+00
125.51	4.466883e+00
107.26	4.198458e+00
90.09	3.861051e+00
74.14	3.439563e+00
59.57	3.192204e+00
46.52	2.775919e+00
35.10	2.262434e+00
25.43	1.770948e+00
17.58	1.391341e+00
11.52	1.141388e+00
7.14	9.785548e-01


==> anc/Fig9_data/Fig9b_RAA_pp_91p5nb.txt <==
# # Figure 9: R_AA and yields vs N_part
# # Lower panel: dash-dotted curve
# # Columns:
# # 1: N_part
# # 2: R_AA (pp = 91.5 nb)
# 
406.24	3.999678e+00
405.07	3.993488e+00
401.49	3.976713e+00
395.33	3.951932e+00
386.52	3.922861e+00
375.14	3.890525e+00
361.41	3.855541e+00
345.64	3.816794e+00
328.20	3.773583e+00
309.43	3.747529e+00
289.66	3.691208e+00
269.18	3.628687e+00
248.26	3.556527e+00
227.12	3.474965e+00
206.00	3.386781e+00
185.09	3.290138e+00
164.59	3.186796e+00
144.67	3.072923e+00
125.51	2.944993e+00
107.26	2.792343e+00
90.09	2.598617e+00
74.14	2.354825e+00
59.57	2.224055e+00
46.52	1.991122e+00
35.10	1.699620e+00
25.43	1.422281e+00
17.58	1.210738e+00
11.52	1.071588e+00
7.14	9.785548e-01


==> anc/Fig9_data/README_Fig9_data.txt <==
Figure 9 data files

This directory contains the numerical data used to generate Fig. 9
of the manuscript.

Conventions:
- Shaded bands are provided as lower and upper bounds.
- Single curves are provided as (x, y) pairs.

Units:
- N_part: dimensionless
- N_reg: 10^{-3}
- R_AA: dimensionless

